SIF: A Framework for Solidity Code Instrumentation and Analysis

Solidity is an object-oriented and high-level language for writing smart contracts that are used to execute, verify and enforce credible transactions on permissionless blockchains. In the last few years, analysis of smart contracts has raised considerable interest and numerous techniques have been proposed to check the presence of vulnerabilities in them. Current techniques lack traceability in source code and have widely differing work flows. There is no single unifying framework for analysis, instrumentation, optimisation and code generation of Solidity contracts. In this paper, we present SIF, a comprehensive framework for Solidity contract analysis, query, instrumentation, and code generation. SIF provides support for Solidity contract developers and testers to build source level techniques for analysis, understanding, diagnostics, optimisations and code generation. We show feasibility and applicability of the framework by building practical tools on top of it and running them on 1838 real smart contracts deployed on the Ethereum network.

==> figure/.ipynb_checkpoints/GroupedGraph-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": [
       "<Figure size 432x288 with 0 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.15\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [0*100, 8/50*100, 11/50*100, 0*100, 23/50*100, 0*100] #Oyente\n",
    "bars2 = [0*100, 0*100,    0*100,     1*100, 1*100,     1*100] #Remix\n",
    "bars3 = [1*100, 1*100,    1*100,     1*100, 1*100,     1*100] #Our method\n",
    "    \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    " \n",
    "# Make the plot #7f6d5f, #557f2d, #2d7f5e\n",
    "plt.bar(r1, bars1, color='#0080ff', width=barWidth, edgecolor='#0080ff', linewidth=1,linestyle='solid', label='Oyente')\n",
    "plt.bar(r2, bars2, color='#0040ff', width=barWidth, edgecolor='#0040ff', linewidth=1,linestyle='solid', label='Remix')\n",
    "plt.bar(r3, bars3, color='#006600', width=barWidth, edgecolor='#006600', linewidth=1,linestyle='solid', label='Our Method')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.xlabel('Type of Vulnerability')\n",
    "plt.ylabel('Recall Rate')\n",
    "plt.xticks([r + barWidth for r in range(len(bars1))],\n",
    "           ['Division by Zero', 'Overflow', 'Underflow', 'TxOrigin', 'Timestamp Usage', 'Out of Gas'],\n",
    "          rotation=10,ha=\"right\")\n",
    " \n",
    "# Create legend & Show graphic\n",
    "plt.legend(numpoints=1,loc='center left', bbox_to_anchor=(1, 0.5))\n",
    "plt.show()\n",
    "plt.tight_layout()\n",
    "plt.savefig('recall-rate.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/GPU.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "plt.style.use('classic')\n",
    "import numpy as np\n",
    "fig_size = plt.rcParams[\"figure.figsize\"]\n",
    "\n",
    "fig_size[0] = 5\n",
    "fig_size[1] = 4\n",
    "plt.rcParams[\"figure.figsize\"] = fig_size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEMBfl4O+2NsMptQAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f9959588>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "marker = 'o'\n",
    "\n",
    "x = np.array(range(1, 21))\n",
    "y = np.array([83.3, 83.3, 83.3, 83.3, 100,100,31.6,100,100,100,\n",
    "              100,100,100,100,100,100,100,92.9,85.7,92.9])\n",
    "\n",
    "#plt.plot(x, y, marker, label=\"Branch\".format(marker))\n",
    "#plt.legend(numpoints=1,loc=4)\n",
    "plt.plot(x, y, marker)\n",
    "plt.title('Branch coverage for Parboil', fontsize=13)\n",
    "plt.xlabel('Benchmark S#', fontsize=13)\n",
    "plt.ylabel('Branch coverage', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(range(1, 21),rotation=270)\n",
    "plt.axhline(y=100,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 21);\n",
    "plt.yticks(range(0,101,20))\n",
    "plt.ylim(0,110);\n",
    "plt.tight_layout()\n",
    "plt.savefig('parboil-branch.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nRK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f99593c8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "marker = 'o'\n",
    "\n",
    "x = np.array(range(1, 7))\n",
    "y = np.array([83.3, 100,100,\n",
    "              100,84.2,100])\n",
    "\n",
    "plt.plot(x, y, marker)\n",
    "#plt.legend(numpoints=1,loc=4)\n",
    "plt.title('Branch coverage for Scan/Rodinia', fontsize=13)\n",
    "plt.xlabel('Benchmark S#', fontsize=13)\n",
    "plt.ylabel('Branch coverage', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(range(1, 7),rotation=270)\n",
    "plt.axhline(y=100,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 7);\n",
    "plt.yticks(range(0,101,20))\n",
    "plt.ylim(0,110);\n",
    "plt.tight_layout()\n",
    "plt.savefig('scanrodinia-branch.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f6254be0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "marker = 'o'\n",
    "\n",
    "x = np.array(range(1, 21))\n",
    "y = np.array([70, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 50, 100, 50, 100, 100, 87.5, 100, 100])\n",
    "\n",
    "plt.plot(x, y, marker)\n",
    "#lt.legend(nupoints=1,loc=4)\n",
    "plt.title('Branch coverage for PolyBench', fontsize=13)\n",
    "plt.xlabel('Benchmark S#', fontsize=13)\n",
    "plt.ylabel('Branch coverage', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(range(1, 21),rotation=270)\n",
    "plt.axhline(y=100,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 21);\n",
    "plt.yticks(range(0,101,20))\n",
    "plt.ylim(0,110);\n",
    "plt.tight_layout()\n",
    "plt.savefig('polybench-branch.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nMAYCgUAgAP4fBLixz2QTzcEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f6123748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.array(range(1, 21))\n",
    "y = np.array([\n",
    "    [50,100,100,50,0,0,0,-10,-10,16.7,0,0,0,0,0,-10,-10,0,0,0],\n",
    "    [50,100,50,100,50,50,0,-10,-10,25,0,0,0,100,0,-10,-10,0,0,0],\n",
    "    [100,100,100,100,100,100,100,-10,-10,100,100,100,100,100,100,-10,-10,100,100,100]\n",
    "])\n",
    "label=[\"0 iteration\",\"1 iteration\",\">1 iterations\"]\n",
    "\n",
    "i=0\n",
    "for marker in ['^', 'o', 'd']:\n",
    "    plt.plot(x, y[i], marker,\n",
    "             label=label[i].format(marker))\n",
    "    i=i+1\n",
    "\n",
    "plt.legend(numpoints=1,loc=7)\n",
    "plt.title('Loop coverage for Parboil', fontsize=13)\n",
    "plt.xlabel('Benchmark S#', fontsize=13)\n",
    "plt.ylabel('Loop coverage', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(range(1, 21),rotation=270)\n",
    "plt.axhline(y=100,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 21);\n",
    "plt.ylim(0,110);\n",
    "plt.yticks(range(0,101,20))\n",
    "plt.tight_layout()\n",
    "plt.savefig('parboil-loop.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f6172160>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.array(range(1, 7))\n",
    "y = np.array([\n",
    "    [0,12,-10,0,20,-10],\n",
    "    [0,25,-10,0,0,-10],\n",
    "    [100,100,-10,100,80,-10]\n",
    "])\n",
    "label=[\"0 iteration\",\"1 iteration\",\">1 iterations\"]\n",
    "\n",
    "i=0\n",
    "for marker in ['^', 'o', 'd']:\n",
    "    plt.plot(x, y[i], marker,\n",
    "             label=label[i].format(marker))\n",
    "    i=i+1\n",
    "\n",
    "plt.legend(numpoints=1,loc=7)\n",
    "plt.title('Loop coverage for Scan/Rodinia', fontsize=13)\n",
    "plt.xlabel('Benchmark S#', fontsize=13)\n",
    "plt.ylabel('Loop Coverage', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(range(1, 7),rotation=270)\n",
    "plt.axhline(y=100,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 7);\n",
    "plt.ylim(0,110);\n",
    "plt.yticks(range(0,101,20))\n",
    "plt.tight_layout()\n",
    "plt.savefig('scanrodinia-loop.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAMTQAADE0B0s6tTgAAIABJREFUeJzs3XlYVVX78PEvyCAKqAdIFDEwcTaFpBxwDETFOQecR8zU\n0pxBU0sUTB81B3AWc/apcPwpliMYvWmKaY74iJCGKYgIoozvH8TOw+QBgQN6f67Lq1hnrb3uszec\n++y1915L58SJExkIIYR4o+lqOwAhhBDaJ8lACCGEJAMhhBCSDIQQQiDJQAghBJIMhBBCIMlACCEE\nkgyEKDXCwsIYOXIkLi4ujB49Wtvh5Co6Opr27dsTFham7VAKLSAgAHd3d22HUeroaTsAUXR8fX2J\njo5m+fLl2g5FFMKyZcuws7PD19cXQ0PDIt++r68vQUFBAOjq6qJSqbC3t2f06NG89dZbRd5fliNH\njrBo0SLlZ319fSwtLencuTMDBgwotn5FwUgyEG+8lJQU9PX1tR0Gf/75J+7u7q/8wZyamoqeXu5/\n2g0bNuSrr74iLS2NiIgIli9fjpeXF+vWrUNXt3gHCr7//nsAnj9/ztmzZ1mxYgWVK1emc+fOxdqv\n0IwME71BUlNTWbduHX379sXFxYXhw4fz448/qtWJiYnhq6++omvXrri6ujJp0iSuXbumvJ41TBAU\nFMS0adPo1KkT/fr1IzAw8KX9X79+nenTp+Pm5kbnzp355JNPuHLlivL6kSNHGD58OC4uLvTt25cN\nGzaQlpamvNalSxeSkpLUthkYGEi3bt1ITk4GIDY2Fl9fX3r27Ennzp2ZMGGC2pBGVvxHjx7F09OT\nzp074+fnB8DGjRsZPnw4nTt3pm/fvixYsIDY2Fi1/m7evMm4cePo2LEjQ4cO5fTp07i7uxMQEKC2\nnwMCAhgwYAAdO3Zk+PDh7Nu3j4yM3Gd+CQsLo3379qSnp/P111/Tvn17ZXtXrlxh4sSJuLq60q1b\nN+bPn68W05EjR5RhmzFjxuDi4sKZM2fyPAZ6enqoVCosLCxwdHRk+PDh3Lp1i7t37wIvP/7Zffrp\np2rf+rOMGjUKf39/tTKVSoVKpaJatWp0796dWrVqcf36dbU6x48fx8PDg44dO+Lu7s7q1avVjrmv\nry+TJk3i4MGDuLu74+bmxqxZs3Icp99++43PPvuMTp060bVrVyZOnKi8xywhISEMHTqUzp07M2nS\nJP7888883+ebQJLBG2TDhg0cOnSI8ePHs2nTJpydnfHx8eHXX38FICMjg9mzZxMZGYmPjw/+/v6o\nVCqmTp3Ko0eP1La1du1a2rdvz/r16+nVqxerVq0iNDQ0z75v377NpEmTMDExYenSpWzYsIF+/fop\nH5ChoaEsXrwYFxcXNm3axLhx49i3bx+bNm0CoG3btmRkZBAcHKy23aNHj9K+fXsMDAx4/vw5kydP\n5unTpyxatIgNGzbQvHlzpk2bxu3bt9XarVu3jrZt27Jx40b69u0LZA5ffP7552zevJkvvviCP//8\nE29vb6XNs2fPmDlzJqampvj5+TFz5kz27NlDXFyc2raXLFlCcHAwkydPZsuWLQwbNoz169dz4MCB\nXPdNw4YNlW/N48eP5/vvv6d///7ExsYybdo0zM3N8ff3Z+HChURERDBnzpwc2/Dz8+Pjjz9my5Yt\nNG7cOM/jkJ2BgQGQmcAKcvyzdO/enZMnT5KYmKiU/fHHH/zvf/+ja9euubbJyMggLCyMyMhIGjZs\nqJQfOXKEZcuW0adPHzZv3oynpyfnz59nyZIlau3Dw8O5cOECPj4+LFq0iFu3brFmzRrl9d9++43p\n06dTp04dVq1ahZ+fH506dVK+WADExcWxf/9+Zs2axcqVK0lMTOTrr7/WeL+9jmSY6A3x7Nkzfvjh\nBz755BPatWsHwODBg7l+/Trbt2/n/fff5/z581y7do1NmzZha2sLwMyZMxkwYACBgYGMHDlS2Z6r\nqytdunQBYMCAAVy7do1du3bRokWLXPvfuXMn1apVY9asWcpwhJWVldrrTk5ODBo0CABra2tiYmJY\nt24dQ4cOxcjIiNatWxMUFETHjh0BiIyM5Nq1a0yYMAGAEydOkJCQwNy5cylXrpzyHs+fP8/+/fuZ\nOHGi0l+XLl3o1KmTWoxDhw5V/t/S0pLPPvuMcePG8fDhQ8zNzfnpp594+vQpXl5emJqaAjB9+nSG\nDRumtPvrr784evQomzZtwsbGBoBq1aoRGRlJYGAg3bt3z7Fv9PX1UalUABgbGyv/v3PnTipUqMDM\nmTOVYSxPT088PDw4f/48Dg4OyjbGjh2r9rMm/vrrL3bu3EnVqlWxtrYu0PHP0rZtW1avXs2xY8eU\n93bw4EGaNm2KtbW1Wt2s4aCUlBTS0tLo06cPLi4uyusBAQGMGjUKV1dXIPP347PPPmPSpEl89tln\nVKpUCYBy5coxY8YMJZF17dpV7cx0y5YtODo6Kr8XADVr1lSLJTk5mZkzZyr7ul+/fvj4+JCcnKxs\n900jyeANcffuXVJSUnJ8a2zSpAlbt24FICIiAmNjY+WDADK/OdavX5+IiAi1di9+owNo3Lgx3377\nbZ7937hxg/feey/PcemIiAjatGmjVta0aVNSUlK4e/cutWrVwtXVlenTp/PgwQMsLCwICgrC2tpa\nieXatWs8evQoxzfSlJQUJTlkqV+/fo4YQkJC+O6777h79y6JiYnKWUt0dDTm5ubcuXOHGjVqKIkA\nMj9kjI2NlZ+vX79ORkYGn3zyidq2X/xWqqmIiAjq1aundj2jdu3aVKxYkYiICLUP/9zeT24uXbpE\n586dycjIIDk5mQYNGuDt7Y2enl6Bjv+Lr3fu3JmDBw/SvXt3EhISOHnyJFOnTs1Rd8OGDUDm8bh1\n6xarVq2iQoUKjBgxgri4OO7fv4+/vz9r167N0fbPP/9UkoG1tbXaB7aZmZnamcuNGzcYNWpUvvvB\nzMxMSQQA5ubmZGRk8OjRI6pWrZpv29eVJANRZtjb22Nubs7Ro0cZOHAgx44dU/vgz8jIoEaNGixc\nuDBH2+zf9oyMjNR+vnLlCnPnzqV///6MGTMGY2NjoqOjmTFjBqmpqUo9HR2dfGNMT08H4JtvvqFi\nxYoFfo+Flf395KVOnTrMnj0bXV1dzMzMiuRbcLdu3di9ezc3btzgypUrGBoa0rp16xz1XjwTtLGx\n4f79+2zevJlBgwYp+23cuHE0a9YsR1tzc3Pl/7NfHNfR0cnzekxesn85yDquBd3O60SuGbwhrKys\n0NfX59KlS2rlFy9eVIYzbGxsSEhIUBtfT05O5urVq2rfFiFzXPhFly9fVraTmzp16nDhwgXljz47\nGxubHLGFhYWhr6+vfIjo6uri4uLC0aNHuXDhAg8ePFCGFLL6iI6OxsjICCsrK7V/FhYWecaWFb+x\nsTFjxoyhQYMG1KxZM8dFybfffpuoqCiePHmilEVGRpKQkKD8XLduXQD+/vvvHDG8+GGoCRsbG65d\nu0ZKSopSFh4eTmJiYo7joSlDQ0OsrKyoVq1ajkRQkOP/ourVq+Po6MihQ4c4dOgQrq6uGiUZHR0d\n0tLSSElJQaVS8dZbbxEVFZXrfivIrbZ16tTht99+07i+yCTJ4DWTlJREeHi42r+IiAjKly9P7969\nCQgI4OTJk0RFRbF9+3bOnDmjjNM7ODhQr149FixYwKVLl7h9+za+vr48f/6cnj17qvVz9OhRjhw5\nwp9//smePXsIDg6mf//+ecbl7u7OvXv3WLBgAdevX+fu3bucPHlSSSoDBw4kJCSEHTt2EBUVxYkT\nJ/j222/p27ev2geBq6srkZGR+Pv7Y29vr/Yh7+LiQvXq1Zk5cya//vor0dHRXLlyhZ07d3Lq1Kl8\n95u1tTXx8fEcOHCAv/76i5MnT7Jt2za1Os7OzlSoUIGFCxcSHh7O1atXWbx4MYaGhso3SysrKzp3\n7szSpUsJCgri7t27hIeHc/jw4Rzbe5mePXvy9OlTfH19uX37NpcuXcLHx4eGDRtib29foG1poiDH\nP7tu3bpx+PBhwsPD87xwHBsbS2xsLPfv3+fnn3/mhx9+wMHBQTmDGjVqFHv37uXbb7/l9u3bREZG\nEhISkuMC8ssMGTKEs2fPsmrVKm7dukVkZCRHjhwhMjKyQNt508gw0Wvmxo0beHh4qJWZm5vz3//+\nl9GjR6Orq8vq1auJi4vDysoKT09P3n//fSDzm5q3tzerV6/G09OTlJQU6tWrx5IlS6hSpYraNj08\nPPjxxx9ZtmwZpqamjB8/nlatWuUZV61atVi2bBkbNmxg0qRJ6OjoYGNjw6effgqg3PWzc+dONm/e\nTOXKlenWrVuOi5bW1tY0aNCAK1eu4OXlpfaagYEBy5cvZ9OmTSxevJi4uDgqV65MvXr1XnpxtUWL\nFgwbNoyAgABWrVpF/fr1mTBhAp6enkqd8uXL4+vry7Jlyxg3bhxvvfUWo0eP5ptvvlH7JjxlyhT2\n7NnD9u3b+euvv6hQoQI2Njb06NEj3xiyU6lULF68mLVr1zJ27Fj09fX54IMPGD9+fIG2o6mCHP/s\nWrRoQaVKlahRo0aOC8dZPvroIyBziMbCwgInJyeGDx+uvN6xY0cqVKjAzp072bFjB7q6ulSvXh0n\nJ6cCvQ9HR0d8fHzYsmULBw4cQF9fHzs7O959990CbedNoyPLXoqCiI6OZsCAASxbtoymTZtqOxyt\ny9ofX331Va7j5G+KhIQE+vXrx9SpU+nQoYO2wxGFIGcGQhTAjz/+iJmZGdWrVyc6Opq1a9diYWGh\nnF29aVJTU4mPj2fr1q2YmprStm1bbYckCkmSgRAFkJCQQEBAAA8fPsTExIQGDRowd+7cYplLqCy4\nfPkyn3/+OZaWlsycOTPHXTqi7JBhIiGEEG/WmUF6ejoxMTEYGRm99H5xIYR4XWRkZJCUlISZmVme\nD36+UckgJiaGfv36aTsMIYTQij179uT5zM0blQyyntKMiopSm1JAU15eXrk+3Vqa22qz77LYVpt9\ny3suG2212Xdh28bHx2NtbZ3vk+pvVDLIGhoyNTUtVDIwMDAoVDttttVm32WxrTb7lvdcNtpqs+9X\njTu/4XF5AlkIIQTlhg8fPk/bQZSUlJQUduzYgaenZ6FvBaxdu3ah+9dWW232XRbbarNvec9lo602\n+y5M2+fPn+Pr68vAgQPznDfqjbq1NDExka5du/L48eNXOtUSQoiyJD4+nkqVKnHw4ME8Z9OVYSIh\nhBCSDIQQQkgyEEIIgSQDIYQQSDIQQgiBJAMhhBBIMhBCCIEkAyGEEEgyEEIIgSQDIYQQaCkZXLx4\nkVmzZuHu7k779u0JCAjIUScqKopp06bRqVMnevTowZIlS0hKSlKr8/TpU5YsWUKPHj3o3Lkz06dP\n588//yyWmFNTU5k5Zgypqallpq02+y6LbbXZd1l9z69CW/2K3GklGSQlJWFjY8OYMWNQqVS5vj5l\nyhR0dXVZuXIlc+fO5dy5c/j6+qrVW7hwIefOnWPu3LmsWLECgKlTp+ZIGkVhjbc3Ztu2sWbBgjLT\nVpt9l8W22uy7rL7nV6GtfkXutJIMmjdvjoeHBx06dEBfXz/H6z/99BNxcXHMnj0bOzs7HBwcmDhx\nIqdPn+bu3btA5pnDmTNnmDRpEg4ODtjZ2fHFF18QGxvL8ePHizTe+/fvE/7tt0xLSiJ8yxbu379f\n6tuW1bhlf5Wd9/wqtNWvyFupvGZw+fJl6tevj4mJiVLm6OiIrq4uly5dUuro6urSrFkzpY6JiQn1\n6tVT6hQVHw8PvG7fBsDz9m18xowp9W212XdZbKvNvsvqe34V2upX5K1UJoPY2FiqVKmiVqanp4eJ\niQkxMTFA5nrGpqam6OmpL9amUqmUOnl6cRgpIwPi4zP/++Lrz58DEHLsGHXOnOGtf16qCtQ+c4bQ\nQ4cgOfnfNqmpkJCg1s3PBw/maFsvJIQzL565xMdDWtq/Pz9/DklJhBw7ht3PP+fo98zx42rxAZnt\n4+Nz9F03W9/1s/edkJAZd5bkZEhMzL/vf+LLa/+FHDtGvWz92oWE8MuBA2rxkZiYY//9fPBgjn7t\nXoz5n/jU/LP/8oz52LF8j2/W/gvdvz9H+zov9p3L8c3af/nurzyOb5aQn36iQUiIWtu6ISH8fOSI\nWnzZjy+JiZw5ciTvfl+IT5Ft/4UcO5aj7zohIYQePvxvm5f8feQXX15/H3ntr5+DgvI8voqX/P4V\nRXyKl+y/MhlfPkplMihuXu3bM3nyZCZPnkxQYCBUqgRPnvxb4dNPwccHgM3z5zM6NlatvUdMDCZD\nhsC33/5beOwYfPCBWr23+/fP0XZMbCyb5s//t6BGDbh27d+ffXzg008z+82W1DxiYjLbvhAfkNm+\nRg21uqZDh+aMO3vfH3yQGXeWb7+F3r3z7/uf+BRPnqjtv83z5+ORS79NevVSK6N37xz77+3+/XP2\n+2LM/8Sn5p/9l1fMO+bNy/f4AnDtGk17986/71yOb9b+y3d/5XF8s+ycN48xjx6ptR0TG8uDsWPV\n4st+fOndm5sTJ+bd7wvxKbLtv83z5+ORS98pI0f+W5Dt+AIa/f7ldnyz9l9e++vGZ5/leXwVL/n9\nK4r4FC/Zf6U9vqCgICabmzN55Ei8vLx4Ga0vbuPu7k6nTp0YPny4Uubj40N0dDTffPONUpaamoqr\nq6tyh9Hhw4dZsmQJQUFBamcHEydOpFq1asycOTNHX8riNtHRmFatmlmYkZF5oExMIGt90KQk0NUF\nQ0NCjh3j9379GPfCB9wqMzPe27KFFi4ukLVqUGoqPHsGxsZKvZ8PHiRs2DC1tmtUKhr/97+06tAh\nsyA+HipWhHLlMn9+/hzS0wn5+Wcu9u/P+Bf+aFaZmWG/Zw+tWrRQ4gMyM39iIrywYM/PBw9ycdgw\nPnmh77UqFY1e7DshAcqXh6z9l5wMKSmE/PJL3n23agXp6ZC1sHa2/Rdy7BiX+/Vj7Av9rlapeC8g\ngObdur14MEBfX23//XzkCBeGD1frd7VKRdOsmP+JjxcX5/hn/4WcPJl7zLt308rRMc/jm7X/Qg8d\n4vzIkWrt/VQqmmT1ncvxzdp/IadO5b2/mjXL9fhm7b+Qn37iSr9+agnBX6WiyfbttOzUKc/jS2Ii\nZ4KDCRs8OPd+O3TI8/hm7b+QY8e40revWt9+KhX227bRonPnXI9vXvsvt/iyH9+s/Rdy7Fiu+8th\n+3ZaOjnlenzz2n/FEZ/iJfuvLMUXn5hYNhe3adSoEVevXiXhhdOic+fOkZ6eTuPGjZU66enp/Pbb\nb0qdhIQErl69qtTJU9aBgswDZGr674HKev2fA+X04Ydcb9WKrMtb94HwVq1o4eb274GCzAPy4oEC\nWnbtmqPtNSenfz+MIbPvrF8kyOzXyAinDz/kRsuWOfpt1aGDWnxAZvtsK7e17NqVa9n6vpq9b2Pj\nf3+RIPP9VKyYf9//xJfX/nP68EOuZuv3ppOTeiKAzF/YbPuvZdeuOfq9+WLM/8Sn5p/9l2fMH36Y\n7/HN2n8tunfP0f7Gi33ncnyz9l+++yuP45vFydmZP5yc1Nped3L6NxH8E1/240vFirTq1Cnvfl+I\nT5Ft/zl9+GGOvm84Of2bCOClfx/5xZfX30de+6ulq2uex1fxkt+/oohP8ZL9Vybjy4fWbi0NDw8n\nPDyc1NRUYmNjCQ8PJyIiAgBnZ2cqV66Mt7c34eHhhIWFsWLFCtq0aYOVlRUA1tbWtGrVim+++Yaw\nsDDCw8Px9vZGpVLR4cUPvCLgtX49Pra2APjY2uK5bl2pb6vNvstiW232XVbf86vQVr8ib1pJBtev\nX8fDwwMPDw9iYmI4cOAAHh4eytCOkZERS5YsIS0tjQkTJjBnzhwcHBxyDP14eXnh4ODAnDlzmDBh\nAmlpaSxevBijFzNzEahatSq1hw5lsZERtYcNo2rWEFMpbltW45b9VXbe86vQVr8ib1q/ZlCSlGsG\njx9jmv207CVSU1OZPW4c3n5+Oe5gKq1ttdl3WWyrzb7L6nt+Fdrq900UHx//0msGkgyEEOI1p0ky\nKJUXkIUQQpQsSQZCCCEkGQghhJBkIIQQAkkGQgghkGQghBACSQZCCCGQZCCEEAJJBkIIIZBkIIQQ\nAkkGQgghkGQghBACSQZCCCGQZCCEEAJJBkIIIZBkIIQQAkkGQgghkGQghBACSQZCCCGQZCCEEAJJ\nBkIIIZBkIIQQAkkGQgghkGQghBACSQZCCCGQZCCEEAJJBkIIIZBkIIQQAkkGQgghkGQghBAC0NN2\nAHlJT09nx44dBAUF8ffff2NqakqzZs0YM2YMVapUUepFRUWxYsUKLl26hKGhIa1bt2b8+PEYGRlp\nMXohhChbSu2Zwe7du9mxYwejRo1iy5YtzJo1i6tXr7Jw4UKlTlJSElOmTEFXV5eVK1cyd+5czp07\nh6+vrxYjF0KIsqfUJoPff/+dZs2a0a5dOywtLWnatCndunXjjz/+UOr89NNPxMXFMXv2bOzs7HBw\ncGDixImcPn2au3fvajF6IYQoW0ptMmjSpAmXL1/m5s2bADx8+JBTp07RsmVLpc7ly5epX78+JiYm\nSpmjoyO6urpcunSpxGMWQoiyqtReM+jfvz8pKSmMHTsWHR0d0tLSaNmyJTNmzFDqxMbGql0/ANDT\n08PExISYmJiSDlkIIcqsUntmcOrUKQIDA5kyZQrr1q1j4cKF3L17V64HCCFEMSi1Zwb+/v707NmT\nLl26AFCrVi0qVqzIxIkTGTZsGDVr1kSlUhEdHa3WLjU1lSdPnmBmZpbntr28vDAwMADA1dUVV1fX\n4nsjQgihBUFBQQQFBQGQnJz80voFSgYHDx7khx9+4N69e2zatInq1auzfft2rKysaNeuXaECzsuz\nZ88oV66cWpmubuaJTEZGBgCNGjXixIkTJCQkYGxsDMC5c+dIT0+ncePGeW574cKFmJqaFmm8QghR\nmrz4RTc+Pp7Vq1fnW1/jYaL9+/ezbt062rVrp3wYA5iZmbFv375Chpu31q1bs2fPHk6ePEl0dDRh\nYWF888031KpVixo1agDg7OxM5cqV8fb2Jjw8nLCwMFasWEGbNm2wsrIq8piEEOJ1pfGZQdb4fdu2\nbdm1a5dSbmdnx9q1a4s8sAkTJlCpUiXWr1/PgwcPqFSpEvb29owaNUo5YzAyMmLJkiWsXLmSCRMm\nYGBgQJs2bRg/fnyRxyOEEK8zjZPBvXv3qFu3bo7y8uXLk5iYWKRBZW3Xw8MDDw+PfOvVrFmTxYsX\nF3n/QgjxJtF4mMjMzCzXB7n++OMPqlevXqRBCSGEKFkaJ4OOHTvi7+9PZGQkOjo6PH36lDNnzrB2\n7Vo6d+5cnDEKIYQoZhoPEw0ZMoTo6GhGjBhBRkYGH3/8MQCdOnWiX79+xRagEEKI4qdxMihXrhwz\nZ85k2LBh3Lhxg/T0dOrUqSN37QghxGugwA+dVatWjWrVqhVHLEIIIbRE42SwZcuWXMt1dHQwMDCg\nRo0avP/++8qTvUIIIcoOjZPBkSNHiIuL4/nz58rTvgkJCRgaGmJkZERcXBxvvfUW33zzDVWrVi22\ngIUQQhQ9je8mGjduHO+88w4BAQHs37+f/fv3ExAQgJ2dHRMnTmTHjh1UqVIFf3//4oxXCCFEMdA4\nGWzYsIEJEyZQs2ZNpaxmzZp88sknbNy4EUtLSz7++GO1xWeEEEKUDRong+joaAwNDXOUGxgYcP/+\nfQAsLS1JSEgouuiEEEKUCI2vGdSuXZv169fj5eWlds1g48aN2NnZAfDXX3/lO3W0EK+jZ8+eaTRF\nsBDFycDAgPLlyxe6vcbJYNKkSXh6etKvXz9q1KiBjo4OUVFRVKhQQVlwJiYmho8++qjQwQhR1jx7\n9gxbW9sc62oIUdIsLS25fft2oROCxsnAzs6O7du38+OPP3Lnzh0AunfvjrOzszJ85OzsXKgghCir\nkpOTiY6OJioqStbIEFoTHx+PtbU1ycnJxZ8MAAwNDenatWuhOhLidWZqairJQJRpBX4COTY2lujo\naFJSUtTKmzRpUmRBCSGEKFkaJ4NHjx7h7e1NWFgYkLn0pI6OjvL6sWPHij46IYQQJULjW0v9/f1J\nSkpi1apVGBgYsGjRIqZNm0b16tXx8fEpzhiFEEIUM42TwYULF/jkk0+oX78+urq6VKtWjU6dOjFq\n1Ci1ZTCFEGVfVFQUffr0oVKlSpiamtK7d28iIyNf2u7kyZPo6Ohw8uRJpWz58uX88MMPxRht/uLi\n4pg3bx7nz5/P8Vq7du1o165dyQdVCmmcDBISEnjrrbcAqFChAk+ePAGgXr16XL16tXiiE0KUuKdP\nn9KhQweuXbvGli1b2Lp1Kzdv3qR9+/YvXeLWwcGB0NBQHBwclLLSkAy+/PLLXJOBn58ffn5+Woiq\n9NH4moGlpSV///03VatWpUaNGpw5c4b69etz7tw55SE0IUTZt379ev73v/9x/fp1ateuDcC7776L\nnZ0da9euZfLkyXm2NTU1pXnz5sUe4/Pnz3OdEaGgGjRoUATRvB40PjNo3bo1Fy9eBOCjjz5i586d\n9OzZk2XLlsntpkIUsYyMDCZNmkdGRkaJ971//36aN2+uJAIAW1tbWrVqxb59+/Jtm32YyMbGhjt3\n7rB9+3Z0dHTQ0dFh+PDhSv2LFy/SvXt3qlSpgpGREa1atSI4OFhtm8OHD6dGjRqEhobSsmVLjIyM\nmD59OgC7du2iQ4cOWFhYYGxsjL29vdp0+xEREdja2gLg4eGhxBAQEADkPkx0/fp1evXqReXKlTEy\nMqJ58+YcOXJErc68efPQ0dHh5s2buLm5YWxszNtvv81XX31Fenr6S/dxaaRxMhg5ciSDBw8GwMnJ\niVWrVjFw4EAWLFjAsGHDii1AId5EO3bsY8OGSHbsyP/Dtzj88ccfNGrUKEd5w4YNuXLlSoG2FRgY\niKWlJa6uroSGhhIaGsoXX3wBwPnz52nZsiWxsbGsX7+e77//HjMzM5ydnfntt9/UtvP48WPc3d0Z\nMGAAhw8i8l20AAAgAElEQVQfZuDAgQDcunWLnj17snXrVvbu3Uu3bt0YPXo0a9asATIX48oaovL0\n9FRicHNzyzXee/fu4eTkxMWLF1m1ahV79uyhcuXKuLm5cfjw4Rz1e/XqRYcOHdi7dy89e/Zk7ty5\nea79UtppNEyUmpqKn58f/fr1w9LSEoD69etTv379Yg1OiDdRRkYGS5bsJzFxA0uWjGbgwB5qt3EX\nt9jYWKpUqZKjXKVS8ejRowJty97eHkNDQ8zNzXMMH02bNo2aNWty/PhxZVEsV1dXGjVqxPz589m7\nd69SNyEhgW3bttGjRw+1bcyaNUv5//T0dNq1a8dff/2Fv78/Y8eOxdDQEHt7ewBq1ar10iGspUuX\n8ujRI0JDQ5Uzoy5dutCgQQNmzZpF586d1epPmTKFESNGAJkzMBw/fpydO3cqZWWJRmcGenp6uWZF\nIUTR27FjHzdu9AB0uXGju1bODopbUlISp06dom/fvujq6pKamkpqaioZGRk4Oztz+vRptfr6+vq5\nDkffvHmTAQMGYGVlhb6+Pvr6+mzYsIHr168XKq7Tp0/nGCIrV64cAwYMICwsjPj4eLX62c8wGjVq\npNFdV6WRxsNE9vb2yjUDIUTxyDorePq0OwBPn/ZgyZL9JXrtoEqVKrmeAeR1xlAYsbGxpKWlMX/+\nfOVDPOvfqlWrePTokdrYu4WFBeXKlVPbRkJCAi4uLly8eBFfX1+Cg4M5e/YsI0eO5Pnz54WOK7c1\n3i0tLcnIyMixX1QqldrPhoaGPHv2rFB9a5vGdxO1b9+edevWER0dTb169XJMhiTTUQjx6v49K8ga\nFtJRzg4GDepZIjE0bNgw10Wqrly5UmR331SuXBldXV3Gjx/P0KFDc62jq/vvd9XchslCQ0O5c+cO\nwcHBODk5KeWpqamFjkulUuU6A210dDQ6OjpFlgxLI42TQdZTxrldHNHR0ZHpKIQoAiEhF2ncOA4d\nnVNKWUZGBiEhlUssGXTv3p2pU6fyv//9j1q1agGZd+WcOXNGma6+IAwNDUlKSlIrq1ixonKHooOD\ng9oHv6aePn0KZA4hZXn06FGOO56ybkHNHkNu2rZty/Lly4mIiMDGxgaAtLQ0du/ejb29/Ws9GaHG\nyWDHjh3FGYcQAvD3n6vtEPDw8GDVqlX06NEDb29vdHR0+OKLL7C2tubjjz8u8PYaNGhAcHAwBw8e\nxNLSEnNzc2xsbFi6dClt2rTB1dWVUaNGUa1aNR4+fMj58+dJS0t7aeJp2bIlpqamjB8/ni+//JLE\nxES8vb0xNzfn8ePHSr2qVatiZmbGrl27ePfdd6lYsSK2tra5LsT1+eefExAQgIuLC19++SWmpqb4\n+flx48YNDh06VOD3XpZonI4tLS3z/SeEeD1UrFiR48ePU6dOHYYMGcKgQYOwtbXl+PHjhXrA1MfH\nh7p169KvXz8cHR2ZN28ekPm08tmzZzEzM+Ozzz6jY8eOTJw4kUuXLtGmTZuXbtfCwoLAwEDS0tLo\n06cPnp6ejB49WrkFPouuri4bNmzg0aNHODs74+joyIEDB3LdZvXq1QkJCaFhw4Z88skn9OnTh9jY\nWA4dOkSnTp0K/N7LEp0TJ05ofGUqIiKC/fv3c/fuXaZPn46ZmRnBwcFYWloqS1+WZomJiXTt2pXH\njx+/1qd7ouTEx8dTqVIl+Z0SWvWy38Os1w8ePEjFihVz3YbGZwZhYWGMGTOGiIgILly4oFyt//PP\nP9m6dWsh34IQQojSQONrBhs3bmTYsGEMGjSILl26KOVNmzYlMDCwWIJ7/PgxmzZt4syZM8THx6NS\nqRg4cCDdu3dX6kRFRbFixQouXbqEoaEhrVu3Zvz48RgZGRVLTEII8TrSOBncunULT0/PHOVVqlQh\nLi6uSIOCzCv/EydOxNzcnNmzZ2NpaUlMTIzabWNJSUlMmTIFW1tbVq5cyZMnT/j666/x9fXlyy+/\nLPKYhBDidaVxMjA0NMx1+tqoqCgqV65cpEFB5gRUz549Y+HChcqj6tkvVP/000/ExcUxe/ZsTExM\nAJg4cSJeXl7cvXsXKyurIo9LCCFeRxpfM/jggw/Yvn278lSgjo4Ojx49YuPGjbRs2bLIAzt9+jSN\nGzdm9erVfPTRRwwdOhQ/Pz+1e4UvX75M/fr1lUQA4OjoiK6uLpcuXSrymIQQ4nWlcTL4+OOPiYiI\noH///jx//hxPT08GDhxISkoKo0aNKvLA7t27x6lTp3j69CkLFy7k448/5tSpU3z99ddKndwej9fT\n08PExISYmJgij0kIIV5XGg8TValShXXr1nH8+HGuX79Oeno6devWxdnZWRnGKUoZGRmYmpoyY8YM\n9PT0qFu3LqmpqcybN4/PPvvstX4sXAghSprGySAlJQUDAwM6depUIg9fqFQqLC0t0dP7N8Ssx8Pv\n379PlSpVcp1HJDU1lSdPnuT6dGEWLy8vtSlzXV1di/4NCCGEFgUFBREUFARAcnLyS+trnAw++ugj\nOnTogKura4msY/Duu+9y4cIF0tLSlNkKo6KigH8vJDdq1IgTJ06QkJCgPBl57tw50tPTady4cZ7b\nXrhwoTwgJIR4rb34RTc+Pp7Vq1fnW1/jawYjRozg+vXrjB8/nmHDhrFz504ePnz4atHmo1+/fjx+\n/Jhly5YRGRnJhQsX8Pf358MPP1TuXnJ2dqZy5cp4e3sTHh5OWFgYK1asoE2bNnInkRBCFIDGyaBX\nr174+/sTEBCAk5MT+/btw93dnWnTpnH8+PEiD6x27dr4+PgQHh7O6NGjWbRoEa1atWLKlClKHSMj\nI5YsWUJaWhoTJkxgzpw5ODg4MHPmzCKPR4g3xZ9//smnn35KixYtqFChAjo6OkRERGjUNvsayADL\nly9Xlp7Uhri4OObNm8f58+dzvJbbGshvqgLNTZRd1rf1W7dulYkprGVuIlHUXse5iU6ePEn//v15\n7733SEtL4+jRo9y+fVu5Zpef+Ph4Zd2DrP1hY2ODk5MT27ZtK+bIcxcREYGtrS3r169n9OjRaq9l\nrelcVOs0aEtRzE2k8TWDFz18+JAff/yRoKAgIiMjy/yOFKK0SU5OJiYmBjMzs2K5Wy8/bdq04f79\n+wBs2LCBo0ePatzW1NT0pesMF4Xnz58r6xS8Cvns+pfGw0TPnz/nxx9/ZNq0abi7u7Nv3z5at27N\nt99+y6pVq4ozRiHeGOnp6UyeM5nGPRvjMN6Bxj0bM3nOZLUlIItbYRaayZJ9mMjGxoY7d+6wfft2\ndHR00NHRYfjw4Ur9ixcv0r17d6pUqYKRkRGtWrUiODhYbZvDhw+nRo0ahIaG0rJlS4yMjJg+fTqQ\nOVNBhw4dsLCwwNjYGHt7e7UFuLLOCiBznYasGAICAoDch4muX79Or169qFy5MkZGRjRv3pwjR46o\n1Zk3bx46OjrcvHkTNzc3jI2Nefvtt/nqq69K9FgVJY3PDHr37g2Ak5MTX3/9Nfb29rkuRSeEKLyp\n86bif8+fZx9krqMbTTSRUZEwD5Z+tVS7wRVCYGAgXbp0oUmTJso6BhYWFgCcP3+e1q1bY29vz/r1\n66lQoQJr1qzB2dmZn3/+mffee0/ZzuPHj3F3d2fq1KksXLhQmYjy1q1b9OzZk+nTp6Onp8fp06cZ\nPXo0SUlJjB07lmrVqvHDDz/Qu3dvPD09lUku33nnnVzjvXfvHk5OTpiYmLBq1SoqVarE6tWrcXNz\n4+DBg3Tu3Fmtfq9evRgxYgSff/45Bw4cYO7cuVhbWzNixIii3pXFTuNk8Omnn9K2bVuZDVSIYpKc\nnMyhc4eURJDlmfUzDv1yCN9k3xIfMnpV9vb2GBoaYm5unmP4aNq0adSsWZPjx4+rPffTqFEj5s+f\nz969e5W6CQkJbNu2jR49eqhtY9asWcr/p6en065dO/766y/8/f0ZO3YshoaG2NvbA1CrVq2XDmEt\nXbqUR48eERoaSu3atQHo0qULDRo0YNasWTmSwZQpU5QPfmdnZ44fP87OnTvLZDLQ+HywU6dOGBkZ\nkZyczO3bt7l9+7ZGDzIIITQTExNDfPn4XF97Uv4JsbGxJRxR8UlKSuLUqVP07dsXXV1dUlNTSU1N\nJSMjA2dnZ06fPq1WX19fn65du+bYzs2bNxkwYABWVlbo6+ujr6/Phg0buH79eqHiOn36NM2bN1cS\nAUC5cuUYMGAAYWFhxMerHx83Nze1nxs1akRkZGSh+tY2jc8M0tPT2bRpE9999x0pKSlkZGRgYGBA\n3759GTFixCuNMwohwMzMDNNnpkQTneM1k+cmqFQqLURVPGJjY0lLS2P+/PnMnz8/1zrp6enK54qF\nhYXy8GmWhIQEXFxcqFChAr6+vrzzzjsYGBjg7+/Ppk2bCh1X1pnEiywtLcnIyODRo0dqd+tkPyaG\nhoY8e/Yse/MyQeNksHnzZvbv34+HhwdNmjQBMlc/27p1Kzo6OowcObLYghTiTWBgYIBbMzcioyJ5\nZv3vB0r5qPK4NXMrc0NE+alcuTK6urqMHz+eoUOH5lrnxS+YuV2fDA0N5c6dOwQHB+Pk5KSUv7jm\nSUHlNsUNQHR0NDo6Oq/1nGgaJ4OgoCCmTJlC27ZtlbLatWtjZmaGv7+/JAMhisCSeUtgHhz65RBP\nyj/B5LkJbs3cMsvLKENDQ7Wp5wEqVqxI69atuXjxIg4ODoUaWXj69CmQOYSU5dGjR+zbty9H/0CO\nGHLTtm1bli9fTkREhPJcRVpaGrt378be3v61eZYkNxong7i4OLVxtCx2dnbFstKZEG8iXV1dln61\nFN9kX2JjY1GpVFo5I/juu+8A+O233wA4fPgwFhYWWFhYqH0h1ESDBg0IDg7m4MGDWFpaYm5ujo2N\nDUuXLqVNmza4uroyatQoqlWrxsOHDzl//jxpaWn4+vrmu92WLVtiamrK+PHj+fLLL0lMTMTb2xtz\nc3MeP36s1KtatSpmZmbs2rWLd999l4oVK2Jra5vrZJaff/45AQEBuLi48OWXX2Jqaoqfnx83btzg\n0KFDBXrfZY3G6bh69eo5LuoABAcHU7169SINSog3nYGBAZaWllobGurbty99+/ZlzZo1AIwbN46+\nffsyd+7cAm/Lx8eHunXr0q9fPxwdHZVbTB0cHDh79ixmZmZ89tlndOzYkYkTJ3Lp0iXatGnz0u1a\nWFgQGBhIWloaffr0wdPTk9GjRzN48GC1erq6umzYsIFHjx7h7OyMo6MjBw4cyHWb1atXJyQkhIYN\nG/LJJ5/Qp08fYmNjOXToUInM1qxNGk9HceTIERYvXkzr1q159913Afj9998JCQlh+vTpdOzYsVgD\nLQoyHYUoaq/jdBSi7CnR6Sg6depEpUqV2LVrl/KEn42NDQsWLOCDDz4o5FsQQghRGhRobqIWLVrQ\nokWL4opFCCGElmh8zeDatWvKDH8vunLlSqEf8BBCCFE6aJwMVqxYwYMHD3KUP3jwgJUrVxZpUEII\nIUqWxskgIiICOzu7HOV2dnYaL3whhBCidNI4Gejq6pKYmJij/MmTJ2V2ylYhhBCZNE4GDRs2ZM+e\nPTnK9+zZQ8OGDYs0KCGEECVL47uJRo4cyaRJkxg1ahQODg5A5nzk9+7dY/ny5cUWoBBCiOKn8ZlB\n3bp18fPz45133uHs2bOcPXuWd955Bz8/P+rWrVucMQohhChmBXrOwNbWFi8vr+KKRQghhJbIIgRC\niCKxZcsWPvroI95+++0cax2/TPa1iMPCwpg3b55WF/TZu3cvS5fmXGo0+zrPrwtJBkKUQqmpqcwc\nM+aV5uYvadu2bePWrVu4uLgUeJ4mPz8//Pz8lJ/DwsL48ssvS2UycHBwIDQ0VLl2+roo0DCREKJk\nrPH2xmzbNtZYWTGhEDOFvorY2FgyMjJyneI5P0FBQcq6BEeOHClQ2wYNGhSofmGkpKSgp6eX60I5\nBWFqavrStZTLIjkzEKKUuX//PuHffsu0pCTCt2zh/v37Jdr/77//TrVq1ejZsyfff/89z58/16jd\nqyx9++IwUUBAgLKgvJ2dHTo6Oujo6CgPt6ampuLj40O9evUwNDSkevXqTJkyRW25yYiICHR0dPDz\n82P69OlUr14dQ0ND4uLiePDgAR9//DF16tShQoUKWFtbM3DgQO7evau0Hz58OFu2bOHu3btK/1mL\n3eQ2TJSRkcGyZcuoW7cuBgYGVKtWjQkTJuRYM1lHR4fZs2ezYsUKbG1tMTExoW3btvzxxx9q9YKC\ngmjZsiWVKlXC2NiYunXr8tVXXxV6/2pCkoEQpYyPhwdet28D4Hn7Nj5jxpRo/82bN2fjxo0kJSXR\nv39/qlWrxtixYzlz5kyJ9O/m5sbs2bMB+O9//0toaCihoaFUq1YNgMGDB+Pt7c3AgQM5dOgQnp6e\nbNy4kUGDBuXY1oIFC7hx4wbr1q0jMDCQ8uXLExsbi4GBAd7e3hw+fJjFixdz8+ZNWrVqpSSUL774\ngi5dumBhYaH0HxgYmGfMs2bNYvLkybi4uHDgwAGmT59OQEAAbm5uOR7K3bZtG4cOHeKbb75h8+bN\nREZG0qNHD2VI8H//+x/du3fH1taW3bt3s3//fiZPnpzrQ79FqUDDRL/88gu7du3i9j+/qDY2Nri7\nu8tMpkIUkZBjx7D7+Wfe+ufnqkDtM2c4c/w4rTp0KJEYypcvz5AhQxgyZAj3799n586dbNu2jbVr\n11KrVi0GDx7MkCFDcl35sChYWFjwzjvvANC0aVO1foKDg9m9ezdbtmxR1k52dnZGpVIxePBgwsLC\naNq0qVK/atWqBAYGqg0N1a1bV20+tbS0NFq1akXNmjU5fPgwvXr14p133sHCwgIDA4OXDgnFxsby\nn//8h2HDhrFq1SoAXF1dsbCwYMiQIRw8eJDu3bsr9fX19Tl48KDacp19+/bl119/pWXLlpw/f57k\n5GT8/f2Vay8dSuDYa3xmsHfvXmbNmkXlypWVX5QqVarwxRdfsHfv3uKMUYg3xub58xkdE6NW5hET\nw6b587UST9WqVZk0aRLnzp3j2rVrDBw4kK1bt2JnZ8eoUaNKPJ4jR45gYGBAnz59SE1NVf5lLa6V\nfTXGnj175nqNwN/fnyZNmmBsbIyenh41a9YEKNQMzL/88gvJyck5Vlhzd3dHT0+PU6dOqZW7uLio\nJYLGjRsDEBkZCWQmQH19fdzd3fnuu+/4+++/CxxTYWicDHbu3ImHhwfz5s2jT58+9OnTh3nz5jFm\nzBh27txZnDEK8cYY8cUXbMh24Xa9mRkjv/hCSxH96/Hjxzx+/JjExETKlSuX54pZxenvv/8mOTmZ\nihUroq+vr/x7663Mc6mYbIk0a2jpRStXrmTcuHE4Ozvzww8/8Ouvv/LLL78AqF130FTWHU/Z+9LT\n08PMzCzHHVEqlUrtZ0NDQ7W+a9euTVBQEOnp6QwZMgRLS0uaN2+eI6kUNY2HieLj42ndunWO8lat\nWrF58+YiDUqIN5XThx/y35YtuX/gAFWB+0B4q1ZMKKEhouzCw8PZvn0727dv5+bNmzRt2pQZM2Yw\ncOBALC0tSzweMzMzypcvT3BwcK6vZ1+PPbezgl27dvHhhx/yn//8RynLGvoujKwP9+joaLV52lJT\nU4mJicnx4a+J9u3b0759e54/f86ZM2eYM2cObm5uREREYG5uXuhY86NxMmjcuDGXLl3CyspKrfzy\n5csyUZ0QRchr/Xp8WrRg+e3b+Nja4rluXYn2n5CQQEBAANu2beP//b//h5WVFYMGDWLIkCE0atSo\nRGLI+raclJSkVt6pUycWLVrE48eP+fDDDwu17adPn+Z4DiK3L7SGhoY5+s9N8+bNMTAwUJJMlt27\nd5Oamqr2MF1BGRoa0qFDBxISEujRowe3b9/WfjJwdnZm3bp1REVFKR/+f/zxB0ePHsXDw4OLFy8q\ndZs0aVLkgZ4/f55p06ZhYWHBrl27lPKoqChWrFjBpUuXMDQ0pHXr1owfPx4jI6Mij0GIklC1alVq\nDx3K4q+/pvawYVStWrVE+z937hyenp707t2bBQsW0L59e41uG71y5YqyGmJSUhJ37tzhu+++A6Bt\n27ZYWFhoHEPWcwerV69m2LBh6Ovr8+6779KuXTsGDBhAnz59mDx5Mu+//z66urpERETwf//3fyxa\ntIg6derku+2shLJw4ULef/99jh8/rsSZPYbY2Fj8/f1p1qwZ5cuXV8b3X6RSqZgyZQo+Pj5UrFiR\nLl26cPXqVWbPno2TkxNubm4av2+ANWvWcPr0abp06YK1tTUPHz7Ex8eH6tWrF2sy1jgZ+Pr6AuR6\nfSDrNcg8LTt27FgRhPav2NhYfH19adasGXfu3FHKk5KSmDJlCra2tqxcuZInT57w9ddf4+vry5df\nflmkMQhRksbOns3se/fwnjWrxPt2cHDg/v37VKhQoUDt9uzZo/Z3d/LkSeVe/BMnThToG3KTJk2Y\nN28e69atY/369aSnp3P79m1sbGzYtm0bK1euZNOmTSxYsABDQ0NsbGxwdXXVKHHOmTOHuLg4li1b\nxrNnz2jbti1BQUHUqlVLrd7o0aP55Zdf8PLyIi4ujrfffjvPhbwWLFiAhYUFa9aswc/PDzMzM4YO\nHYqPj0+Bn79o0qQJhw8fxtPTk7///huVSoWTkxPbt28v1i+5OidOnMjQpGJ0dLTGGy3KscT09HSm\nTZvGe++9R3JyMkeOHFHODA4cOMDKlSv5/vvvMTExASA0NBQvLy+2bduWY0grMTGRrl278vjx4wI/\nLi9EbuLj46lUqZL8TgmtetnvYdbrBw8ezPPCv8ZnBtq4WASwdetWdHR0GDBgAFu2bFF77fLly9Sv\nX19JBACOjo7o6urmen1DCCFE7gr00Nnjx48JDAxUTpVsbW3p2bMnlSpVKo7YuHDhAvv372f9+vW5\n3hUQGxtLlSpV1Mr09PQwMTHJcYuZEEKIvGk8mHX9+nUGDRrEwYMHSUtLIy0tjQMHDjB48GBu3LhR\n5IE9fvyYhQsXMmPGjELdmiWEEEJzGp8ZrFmzhg8++ICZM2cqT88lJyfj6+uLv78/y5YtK9LAbt++\nzcOHD/H09FTKMjIyyMjI4MMPP2TKlCmoVKoc1zJSU1N58uRJvjMuenl5YWBgAGQ+Nu7q6lqksQsh\nhLYFBQURFBQEZH5Wv4zGyeDq1av4+/urPUZtYGDAkCFDGDduXCFCzV/dunXZtGmTWtnevXv5+eef\n+frrrzE3NyctLY0TJ06QkJCAsbExkHlbXHp6eq63gGVZuHChXOwTQrzWXvyiGx8fz+rVq/Otr3Ey\n0NfX5+nTpznKExMT1RJEUTEyMsLW1latrEqVKpQrV04pd3Z2ZuvWrXh7ezN69GgSEhJYsWIFbdq0\nkYvHQghRABpfM3B0dOSbb75Ru88/IiKCFStW4OjoWCzBvYyRkRFLliwhLS2NCRMmMGfOHBwcHJg5\nc6ZW4hFCiLJK4+cMYmNjmTVrFjdu3FCGZBISEqhbty7e3t5l4iKvPGcgilrW/dtRUVHyOyW0Jj4+\nHmtr65J5zkClUuHv789vv/2mnB3Y2Ni8duuAClEQBgYGWFpaYm1tre1QxBvO0tJSuTGmMAq8BvJ7\n773He++9V+gOhXidlC9fntu3b2t0t4YQxcnAwIDy5csXun2BksG5c+fYtm2b2kNngwcPluQg3mjl\ny5d/pT9CIUoDjS8g//jjj8yYMQNTU1MGDx7M4MGDMTY2Zvr06UU+MZ0QQoiSpfGZwfbt2xk5cqTa\notN9+vRh+/btbNu2rdBziwshhNA+jc8M7t27l+sUtG3btuXu3btFGdNrJzk5mb/++kvGlYUQpZbG\nyaBSpUrcunUrR/mtW7eoXLlykQb1ukhPT2fynMk07tkYh/EONO7ZmMlzJpOenq7t0IQQQo3Gw0Qu\nLi4sXbqUR48eKVM9/P777wQEBBR4JZ83xdR5U/G/58+zDzIXuo4mmsioSJgHS79aqt3ghBDiBRon\ng1GjRpGens7q1atJS0sjIyMDfX19evfuzciRI4szxjIpOTmZQ+cOKYkgyzPrZxz65RC+yb6vdE+w\nEEIUJY2TQbly5Rg7diwjRoxQrhFYWVkpC1cLdTExMcSXj8/1tSflnxAbG6u1BYOEECK7gi3OCRga\nGlKrVi1q1aqFoaEhd+7coX///sURW5lmZmaG6bPcpycweW5SJqbvEEK8OQqcDLJLSUnh4cOHRRHL\na8XAwAC3Zm6Uj1J/GKl8VHncmrnJEJEQolQp8HQUQnNL5i2BeXDol0M8Kf8Ek+cmuDVzyywXQohS\nRJJBMdLV1WXpV0vxTfYlNjYWlUolZwRCiFJJkkEJyJrZUgghSquXJoPJkyfn+3pSUlKRBSOEEEI7\nXpoMqlat+tKN2NjYFEUsQgghtOSlyWDGjBklEYcQQggteuVbS4UQQpR9kgyEEEJIMhBCCCHJQAgh\nBJIMhBBCIMlAY7JamRDidSZPIL9Eeno6U+dN5dC5Q8SXj8f0makyv5CuruRSIcTrQZLBS8hqZUKI\nN4F8tc2HslqZdS6rlZ09JENGQojXhiSDfGiyWpkQQrwOJBnkQ1YrE0K8KSQZ5ENWKxNCvCnkAvJL\nyGplQog3QalNBrt27SI4OJjIyEgyMjKwtbVlyJAhvP/++2r1oqKiWLFiBZcuXcLQ0JDWrVszfvx4\njIyMiiQOWa1MCPEmKLXDRBcuXKBz584sW7YMPz8/6tevj6enJ5cuXVLqJCUlMWXKFHR1dVm5ciVz\n587l3Llz+Pr6Fnk8WauVSSIQQryOSu2ZwaJFi9R+HjduHL/++ivBwcE0btwYgJ9++om4uDhmz56N\niYkJABMnTsTLy4u7d+9iZWVV4nELIURZVGrPDLJLS0vj6dOnlC//78Xcy5cvU79+fSURADg6OqKr\nq6t2BiGEECJ/ZSYZbNu2jadPn9KtWzelLDY2lipVqqjV09PTw8TEhJiYmJIOUQghyqxSO0z0or17\n9+iTe4IAABuQSURBVLJr1y68vb2xsLDQdjhCCPHaKfXJYPfu3QQEBLBgwQIcHBzUXlOpVERHR6uV\npaam8uTJE8zMzPLcppeXl3Ih2NXVFVdX16IPXAghtCgoKIigoCAAjabOKdXJYNOmTXz//fcsWrSI\nd999N8frjRo14sSJEyQkJGBsbAzAuXPnSE9PVy4y52bhwoWYmub+ZLEQQrwOXvyiGx8fz+rVq/Ot\nX2qvGaxatYrdu3fj6elJjRo1iI2NJTY2lvj4f+cKcnZ2pnLlynh7exMeHk5YWBgrVqygTZs2cieR\nEEIUQKk9M/j+++8B+OKLL9TKmzRpwvLlywEwMjJiyZIlrFy5kgkTJmBgYECbNm0YP358iccrhBBl\nWalNBidOnNCoXs2aNVm8eHExRyOEEK+3UjtMJIQQouRIMhBCCCHJQAghhCQDIYQQSDIQQgiBJAMh\nhBBIMhBCCIEkAyGEEEgyEEIIgSQDIYQQSDIQQgiBJAMhhBBIMhBCCIEkAyGEEEgyEEIIgSQDIYQQ\nSDIQQgiBJAMhhBBIMhBCCIEkAyGEEEgyEEIIgSQDIYQQSDIQQgiBJAMhhBBIMhBCCIEkAyGEEEgy\nEEIIgSQDIYQQSDIQQgiBJAMhhBBIMhBCCIEkAyGEEICetgN4Vb/88gsbNmwgMjISlUpFr1696N+/\nv7bDEkKIMqVMnxlcv36d2bNn4+joyPr16xk+fDgbN24kMDBQ26EJIUSZUqaTwZ49e7Czs+Pjjz/m\n7bffplOnTvTu3ZudO3eSkZFR5P0FBQWVeNvk5GR27txJcnJyibd/09pqs++y+p5Be7/b2vh71Hbf\nrxp3fsp0Mvjjjz9wdHRUK3N0dOTBgwfcv3+/SPvKyMjA03NeoZJMYdqmp6czec5kGvdszNAZw2jc\nszGT50wmPT292Nu/aW3LatzafM8vKugHlLb6Laq22uy7OJNBmb5mEBMTg0qlUivL+jkmJgZLS8si\n62vHjn1cuvSEHTv2MWhQz2JvO3XeVPzv+fPsg2fwCG58cIPIqEiYB0u/Wlqs7d+0tmU1bm2+51eh\nrX5F/sp0MiiorG/m8fHxBW63aNF3pKa2ZdGi7+jatT06OjrF1jY5OZn9oft51uwZPAPSgGfwzOIZ\n+0P34/XQCwMDg2Jp/6a1Latxa/M957YtTf+mtNVvUbbVZt+FbZvVJr/RCZ0TJ04U/eB6CXF3d6dj\nx46MHDlSKTt//jxTpkxh586dOc4MHjx4QL9+/Uo6TCGEKBX27NmDhYVFrq+V6TODhg0bcvbsWbVk\n8Ouvv2JhYUHVqlVz1DczM2PPnj0YGRlp/M1eCCHKuoyMDJKSkjAzM8uzTplOBn379mXChAmsX78e\nV1dXrl69SmBgIGPHjs31w15XVzfPrCiEEK8zY2PjfF8v08NEAKGhoWzYsIGoqChUKhU9e/bE3d1d\n22EJIUSZUuaTgRBCiFdXbvjw4fO0HURZEPb/2zvTqKqO7G8/zKIgNmJAFAMBBxTjENq0GtCAy1Zx\n+Ee0HXBE1GDbUURlMhgHbBBFRCIRRXBgEBNRMcYhalY3ycIREG0cYtsowoVmkAYELsN9P7A4L8i9\niEOiJvWsxYdz6vxO1bmcVbvOrqq909MxMDBAS0tLafnFixcpLi5uMVfh4OBAWVkZQ4YMUarz9vam\nsLAQGxubFmU7duzg5s2bDBo0SKn2ypUr3Lx5E0tLS5Xtrq6u5saNG+jq6tKuXTuV1z3Nhg0bWuzj\nuHTpEt9//z0ZGRnS38CBA5Xq7927x1dffcXOnTuJjIwkNjaW8+fPU1xcTJ8+fVT+js+ivLwcLy8v\nxowZ06JMLpezbds2Nm/ezNGjRzEyMsLc3JxDhw4RFxdHQUEBNjY2zz1fVFlZiUKhQENDQ+U1L/p+\nvAr97037trb7ZbQv04+0lbd609mvyYoVK3j06JHK8szMTBITE1ucV1NT48SJE+zdu1epzs7OjpSU\nFKVlly5datbZKhQKKioqpOPq6mq+/vrrVtudl5eHp6cnbm5upKWltXptU27cuMHQoUObnSsvLyc+\nPp7Tp0/z3XffsW/fPqXatLQ0lixZQkZGBl27dsXAwAAAKysrzp49i7u7u8rlcYWFha22q6amhoyM\nDKVl+/fv58cff2TatGmMHz+esLAwDh48SGJiItra2sTGxhIbG6vy3ikpKVy7dk06LigoYNmyZYwf\nPx4nJyc2btxIVVWVUu2Lvh+vQv97077Oul+X9mX6kbYijEEbedZo0srKip9//llp2eeff86RI0c4\ndOhQi7I+ffrw4MEDpbrCwkK6du0qHefl5TF16lTp2MzMjLy8vGe2XV1dndWrV7Np0yb27dvXpp3Q\njx8/brE019zcHAMDA+Li4vjqq69UaiMjIxk9ejTx8fGEhISQkJCAvb097du3Z//+/XTp0oWoqCil\n2hkzZuDn50dqaupz7/b+4YcfWL58OTNmzGDWrFksWrSImJgYgoKC+OKLL1i9ejVnzpxptd3V1dXS\ncXBwMNXV1axduxZvb2+ysrLYv3+/Uu3LvB8vq/+9aV9n3a/zmV+0H2krb/Vqol8bHx8fNDWV/2S1\ntbUUFRUpLbO2tiYwMBAvLy90dHT4v//7/7uQdXR0VHZ62tra1NbWSsfV1dXNjrW1tdsU10WhUEjB\n/AICAli1ahW+vr4tdm83pUOHDs2+QgAqKiqktrbWUd+/fx8fHx/U1RvGGhoaGkyZMgVfX1+WL1/O\nnDlzWL9+PR4eHi20np6eHD9+HD8/P9555x2cnJwYN25cq21tpLCwkN69e0vHvXv3Rk1NDSsrK+m4\noKBApT4/Px9zc3OgweV07do1YmNjJaPYqVMnQkJCWLRokVL9i74fr0L/e9O+zrpfl/ZF+5G2IozB\nczBs2LA2dUrKsLGxISAgAF9fX0pLS5k9ezbq6uokJydjYWGhVNO1a1fS0tIwMzMDGj4jFQoFWVlZ\nWFtbc/369ecKudGpUyeCg4OJj4/H3d0dLy8vBg8erPRaS0tLkpOTm3XYx44d47333ntmPYaGhhQV\nFdGjRw/pXFFREe3btwfgnXfeobS0VKl2zJgxjBkzhnv37pGcnExCQgL79u1j6NChTJw4kffee0/l\nCKtjx47IZDLpNykoKKCuro7CwkKMjIzIz89HX19fZbt1dXXJz8+na9eulJeXo66u3sx/a2pq2qob\n62Xej5fV/960r7Pu1/nML9KPtBVhDJ6DCRMmSKPMF2HgwIFs2rQJf39/Tp48ia6uLjk5OWzatEnp\n9ePGjWPXrl2UlJSgrq5OYmIic+bMwc/PDxsbGy5fvsy8efOUahv9+SUlJSgUCmJiYpp1ohYWFqxa\ntYpz584p1bu4uODp6cnDhw/p1asXWVlZ3Lhxg7CwMOkaVZ2yvb09W7du5dNPP6VHjx7cv3+fiIgI\nRowYATQYBiMjo1Z/K0tLS5YvX87ixYs5f/48x48fx8vLi86dO6scAQ0ePJidO3fy2WefoVAoiIiI\nYNiwYWzYsIERI0Zw/PjxFoENmzJkyBCio6PZsmULhoaGmJmZcenSJT788EOgIXdG9+7dVepf9v14\nGf3vTfs6636dzwzP34+0FWEM2oixsfELrYAZMGBAM93AgQPZu3cvJ06coKqqCjs7O/r166dUO2HC\nBB4+fMg333yDtrY2S5YsYezYsejq6pKWloarq2uzOYSmNEY3rK2tRaFQKPWVq1qp0djOgIAAvv76\na3766SdMTEzYvHmz1NZOnToRFxenVDt//nyKi4tZu3YtCoUCNTU1Ro4cyfz58wGoq6tjxowZKutu\niq6uLk5OTjg5OXHnzh2OHz/O+fPnlV67YMECfH19WbZsGQqFAgcHB3x8fAgKCmLv3r307dtXpYun\nUb906VLmzZuHvb09gwYNYu3atQwbNgy5XM7FixdZs2aNUu2Lvh+vQv97077Oul+X9mX6kbYi9hn8\nxsnOzsbNzY2zZ8/+6nWXlpZKbpvGFUW/NAqFgocPH6Kurt7qKF4VRUVF7Nmzh5SUFJ48eQKApqYm\nffv2ZdasWXzwwQevuskCwRuBMAa/ccrLy0lJSVG6Ll/QOo8fP6a+vh4DA4NW9xg0UllZyblz57hx\n44Y0Edi5c2f69evHqFGj0NXVfeG2yGQytLW1lfqbPTw8mDRpEiNHjlSq/fLLLxk4cCDDhw9vUfbt\nt9+iUCgYP368Um12djY1NTWtujb+85//4OrqyqBBg/Dz82uTT/zQoUPSwoJGHj582GICVdU+FmhY\nUHHu3DkyMzMpKipCXV0dU1NT7OzsVO7NaQtVVVUcOnSIuXPnKi3//vvvSUlJQUdHBxcXF3r06EFW\nVhaZmZn069dP5Qg9NzcXNTU1aYVgTU0NBw4c4NKlS2hrazN69GiV/4dfA+Em+o2jp6cnDMEL0qlT\npzZfm5OTw8qVKykpKcHa2lrqEGUyGRcuXODAgQOEhISo/FpxcHAgMjJSZad7+PBh/ve//+Hn59ei\n7Pr169y8eRMdHZ0We0MADAwMSE5OVmoMjh49yuzZs1U+161btzh16hTbtm1TeQ00rBiztrZm8eLF\n+Pr6PrMzPnnyJAsWLGh2Li0tjdDQUGkuSqFQqHQJymQyPD09kclk0jlNTU1yc3NJTk7m448/xtvb\nW1rR9jxUVlayb98+pcbg5MmTbN26FVtbW8rLy1m5ciUeHh58/vnn6OnpUVZWxtq1a7G3t2+h3bBh\nA5MmTZKMQXh4OBcuXGDUqFHI5XLCwsJQU1PDyclJZbt+qcEGiH0GAsErISwsDAsLC44cOUJoaCj+\n/v74+/sTGhrKkSNHsLS0ZPv27Sr1L7sG3cXFhfXr15Oent6ibPDgwdy9e1epLi8vT1pOCw1h3pcu\nXSod9+zZk+zs7FbbBg0dt5ubG76+vgQGBj5zP0tBQUGzeqFh6a+JiQlxcXFERES0Wl94eDiGhobE\nxMRw7tw5oqOjsbCwYNKkSURFRZGVlaV0PT7AvHnzOHz4MGVlZSrvr+r/cfToUdzc3AgKCmLLli2M\nGzeOwMBAfH19OXr0KPPnzyc+Pl6pNjs7W9ohXF9fz3fffUdAQACfffYZK1euxNPTkyNHjijV5uTk\nMH/+fHbs2IFMJkNfXx99fX1kMhnh4eHMnTuXnJyc1n6yZyK+DASCV0BmZiY7duygQ4cOLco6dOiA\nm5tbs05WGdHR0XTs2FFpWXFxMQ8fPlSpnTBhAvr6+qxZs4bNmzfTt29fqczQ0FCa/3ia+vr6Zslk\nKisrmxkdfX19ysvLW213UwYNGkRkZCR///vfWblypUq3kaamZosOV01NjaqqKoyNjZ+Z4CY9PZ2t\nW7dKy6579OiBu7s7wcHBODs7s3jxYiIjI5UuVOjTpw979+4lKioKe3t7JkyYQP/+/Ztdo8qQPXr0\nqNmo/6OPPuLgwYOSi87R0VGlMVBTU5P+D8XFxdTX1zerd8CAAYSGhirVNg42oqKiWrxjFRUVbNy4\nke3btxMcHKxU3xbEl4FA8ArQ1tZutdMsKyt7ZgdXXFxMfn6+0r+amhref//9VvWTJ09m9uzZeHl5\nNQurkZ6ernI/SpcuXZp1/g8ePEAul0ub8x48eKByDiA9PZ309HRu3bqFQqGQju/fv8/06dPR1dXF\nzc1NqbZbt25cvHix2bnU1FRMTU1bfcZGtLW1W2ze0tLSoqamBmj4kmrqQmqKt7c3hw8fZuHChdy5\nc4dly5bh6urKkSNHWmy0fBotLS0qKyul4+rqahQKhbRzvaqqSuWmst69e/Ptt98C8Ic//AF9ff1m\nX133799XudAiMzOTBQsWtDrYuHHjRqttfxbiy0AgeAWMGDGC4OBg/va3v/HHP/5RmnCuq6vj8uXL\nbN++XakfuSmenp4vtAa96Sh22rRp1NfX4+XlxYgRI9DT0+PUqVMsXLhQqdbOzo7du3ejp6eHhoYG\nu3fvZvjw4QQEBGBvb8+xY8eUzkM0trdx6bBCocDT07PVtjVl4sSJhIWFUVFRIe1jSUhIaHaP1lxn\nAwYMIDIyEl9fXwwMDHj8+DF79uyRvoiePHnSavx+PT09nJ2dcXZ25vr16yQnJ7Nr1y52794t7StR\nRs+ePYmLi8PX1xeFQkFCQgJmZmbs3r2b8ePHExMTQ58+fZRq58+fj6enJ0+ePGHUqFE4Ozvz+eef\nM2XKFORyOfHx8UycOFGp9lUMNp6FWE0kELwCqqqqCAoK4h//+AeA5O5pDMhnZ2eHl5eXykk+R0dH\ndu3a9ULGwNHRkcOHDzcbwaemppKQkEBVVRUjR45UmeOjrKyMVatWcffuXRQKBaNHj2bFihVs2LCB\ntLQ0BgwYgI+Pj9KONT8/H2jwZ3t7e3Pw4EGldajazxIZGUlSUhJyuZx27doxZcoUaS+KXC7nwoUL\n/PnPf1aqLSgoYOXKlTx69AgDAwNKS0sxNjYmJCQEExMTUlJSuHjxolIDpYrS0lJOnz7NiRMnyMnJ\nUTp5/a9//YtVq1ZRX18PNOymDwoKYvXq1eTk5NCxY0eCg4Pp2bOn0jquXLnCtm3bkMlkkiGFhnAS\njc+vzAiGhIRw9erVVgcbtra2z/W8TyOMgUDwCsnNzSUzM5Pi4mKgwV/fv3//Z7o/8vPzMTIyatMS\n1l+Ce/fuoa2tLfngn4fCwkKioqLw8vJ6bm1dXR2lpaVtXr7bFLlcTmpqKjKZDGNjY4YOHfrSo+NG\nbt++3SzOVVNkMhmXLl1CXV0dR0dHdHV1kcvlZGdnY2Zm1qZQ8Xfu3CE3N5f6+nqMjIzo3bs3Ojo6\nKq9/2cFGWxDGQCAQCN4SXnSw0RbEnIFAIBC8JZiamr6Sjl8ZYjWRQCAQCIQxEAgEAoEwBgKBQCBA\nGAOBQCAQIIyBQCAQCBDGQCBoE8uXLycwMPB1N6MFMpmMjz/+WGmAOoHgeRBLSwVvJIGBgVK2NoD2\n7dvz7rvvMmvWLIYNG/YaW/bbIDs7m+joaG7evElpaSn6+vpYWFgwffp0bG1tW1xfXl7OpEmTpJ3O\nCxcuxMXFRWUOBcHbhzAGgjeWfv36sX79eqAhbEJSUhL+/v5ER0e/0E7Z3xqNQdmel9LSUjw8POjX\nrx/r1q3D0NCQ4uJi0tPTpR2tT5OZmUm3bt0wNDSkvLycf//7388MnCd4uxDGQPDGoqmpKcXbMTQ0\nZNGiRRw7dox79+5JxqC2tpaDBw9y+vRpioqKMDU15ZNPPmHixIlSjJfp06czatQoqqqqOHPmDJqa\nmjg6OvLpp582C4GQlJTEsWPHyM3NpUOHDvTv318yRo0cOHCApKQkamtr+dOf/oSHh4cUAiAmJoZT\np06xZMkS9uzZQ35+PjY2Nvj5+fHo0SPCw8N58OABlpaWeHl5Sc9QVlbGjh07uH79OiUlJRgZGeHo\n6Mjs2bOlvLfp6el4eHgQEBDAoUOHyMrKYsGCBYwYMaLF7/bNN98QHR2Nv78/Q4YMaVGemZlJSUkJ\nXl5eUswhExOTZmGvnyYjI0Pq/K9fv46pqWmbMpoJ3h6EMRC8FdTU1HDixAm0tLTo1auXdH7Lli3c\nvXuXFStW0L17d27dusXWrVtRU1NrFgHy6NGjzJw5k507d3Lnzh0CAgIwNzeXskpFR0eTmJjIokWL\nsLW1pbq6mtTU1GZtSElJYezYsYSGhiKTyVi/fj0mJia4urpK1zx+/Jjk5GTWrFlDXV0d69evZ926\ndQAsXboUPT09AgMDCQ4OJiwsTHq2d999F2dnZwwMDLh9+zahoaFoaGi0yLa1c+dOFi9ejJWVFRoa\nGlLANGiIELpr1y7OnDnD1q1bVcbW6dy5MwDnz5/HyclJZUygzMxMfHx8gIZQzerq6vzwww/U1tZS\nW1vL+PHjMTY2JioqqpX/nOBtQRgDwRtLZmYmY8eOBRo6Ix0dHby9vaXt+Hl5eZw5c4a9e/dKWbO6\ndu3KgwcPSEpKamYMbGxsmDlzJgDdu3fn5MmTXLt2DScnJyorK0lISGDevHl88sknkubpCKJdunTh\nr3/9K9CQTGXkyJFcvXq1mTGQy+X4+PhIo2YnJyeioqKIiIiQQhtPnTqVTZs2IZfLpbzGLi4u0j1M\nTEzIzc3l5MmTLYzBzJkzsbOzk44bY/bX1NSwceNGbt++zY4dO+jWrZvK39Xa2pp58+YRHh5OREQE\nvXr1on///tjb2zcztL1792bPnj2UlpayZMkSIiIi0NPTY8WKFbi4uPDBBx+8tsB6glePMAaCN5Ze\nvXqxZs0aoCED1+XLlwkKCkJPT48hQ4Zw+/ZtFAoF7u7uzXR1dXUt7vV0x965c2f++9//Ag0J3eVy\nudKJ06ZYWlq2uEfTJDKN55q6TxpH4U3r79y5MwqFgpKSEoyNjamvrycxMZHz589TUFBAdXU1dXV1\nSnMBWFtbK23bli1b0NLSIjw8vE25m+fOnYuzszMZGRncvn2by5cvExcXx+LFi5k2bRrQEEPfxMSE\ntLQ0rK2tsbKyIjc3l8LCQhwcHF46567gzUIYA8Ebi46OTrMRrpWVFWlpacTGxjJkyBDJRbJ9+3al\nGaCa8nT2KTU1tWYulrbQlns8PVJunLdoqm2a8B0akt3v378fd3d3+vTpg66uLufOnSMmJqZFG1R1\nwB9++CGnTp0iNTWVMWPGtOl59PT0GD58OMOHD8fV1ZWgoCCioqKYPHkyWlpa0ldZbW0tCoWCsWPH\nUl9fT21tLZMnTwYa5klU5SsQvF0IYyB4q1BXV6eqqgpA8okXFBTw0UcfvfA9zc3N0dbW5sqVKyqT\nkvySZGRkYGtry4QJE6RzqlI2qsLBwQFbW1s2btyIXC5XmTGrNSwsLKipqaGiooJOnTqxZ88eANzd\n3aUsbNu2bcPKykpqq5GR0XPXI3gzEcZA8MZSW1srxW1vdBNdvnxZyobVrVs3xo4dS0hICBUVFdjY\n2FBZWcndu3cpKipi1qxZbapHV1eXv/zlL+zfv5927dpJE8gXL15s5sv/pejRowenTp3i6tWrGBsb\n889//pMff/zxue9jb2/PunXr+OKLL5DL5UyZMkXpdT/99BNnz57FwcEBMzMztLS0yMrKIj4+nvff\nf19yM3Xr1o379+9TU1PD8OHD0dDQ4O7du7i6urY6JyF4OxHGQPDGcvPmTZydnYEGl5GJiQmLFi1i\n6tSp0jWenp4kJiYSGxtLXl4e7du3x9zcnEmTJj1XXa6urhgYGJCUlMTOnTvR19f/1dbRz549m4KC\nAtauXQvAsGHDmDNnDl9++eVz32vo0KFs3LgRf39/ampqmDFjRotrzM3N6dixI1FRURQUFKBQKOjS\npQvjxo1rkR7z2rVr9O/fH01NTX7++Wfq6upUrlISvN2ITGcCgUAgELGJBAKBQCCMgUAgEAgQxkAg\nEAgECGMgEAgEAoQxEAgEAgHCGAgEAoEAYQwEAoFAgDAGAoFAIEAYA4FAIBAgjIFAIBAIgP8H0Chp\nHl3vlsgAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f5f6c748>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "x = np.array(range(1, 21))\n",
    "y = np.array([\n",
    "    [0,0,0,0,0,0,0,0,0,0,0,0,0,-10,0,-10,-10,-10,-10,-10],\n",
    "    [25,33.3,0,0,0,0,0,0,0,0,0,0,0,-10,0,-10,-10,-10,-10,-10],\n",
    "    [100,100,100,100,100,100,100,100,100,100,100,100,100,-10,100,-10,-10,-10,-10,-10]\n",
    "])\n",
    "label=[\"0 iteration\",\"1 iteration\",\">1 iterations\"]\n",
    "\n",
    "i=0\n",
    "for marker in ['^', 'o', 'd']:\n",
    "    plt.plot(x, y[i], marker,\n",
    "             label=label[i].format(marker))\n",
    "    i=i+1\n",
    "\n",
    "plt.legend(numpoints=1,loc=7)\n",
    "plt.title('Loop coverage for PolyBench', fontsize=13)\n",
    "plt.xlabel('Benchmark S#', fontsize=13)\n",
    "plt.ylabel('Loop coverage', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(range(1, 21),rotation=270)\n",
    "plt.axhline(y=100,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 21);\n",
    "plt.ylim(0,110);\n",
    "plt.yticks(range(0,101,20))\n",
    "plt.tight_layout()\n",
    "plt.savefig('polybench-loop.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAMTQAADE0B0s6tTgAAIABJREFUeJzs3XlcFVX/wPEP2wWUzYsmipjkSu6mlhq4vtRCsyczzTL3\nFcsUV0R9KiUUNQUV931BW7Rckh6VSktzRdHMLVNE0QRZBS/L/f3Bj5ErF7zIckG+79er1+OdmTPz\nvXN55jtzzpxzTMLCwrQIIYQo10yNHYAQQgjjk2QghBBCkoEQQghJBkIIIZBkIIQQAkkGQgghkGQg\nhBACSQaiDFi/fj39+vUzdhilUnJyMjNnzqRHjx507NiRq1evGjukAtm/fz8dO3Ys8v2Eh4fTsWNH\noqOjC73v8kKSQTnm7+9Px44dmTlzZq51R44coWPHjgX+P2p0dDQdO3YkPDy8wPHkdWHo27cvy5cv\nL/D+yoMffviBc+fOsWjRIr799ltcXV2LdP/ZF9Xs/3r06IGXlxdHjx4t0uMUVseOHfn222+NHUaZ\nJsmgnHvhhRc4evQosbGxOsv37NlD1apVjRSVLmtraxwcHIwdRrHIzMwkIyPjmcvfunWLF198kTp1\n6qBWqzEzM3um/aSlpeW7Pjg4mG+//ZagoCCcnZ3x9fXl4sWLz3QsKPz3fpKlpSVqtbrI9lcemRs7\nAGFc1apVw9nZmR9//JEPPvgAgHv37nHq1Ck+/PBD1q9fr2y7f/9+5s6dS1hYmLIsOjqa999/n6++\n+opmzZrx/vvvAzB+/Hhlm7CwMBITEwkKCuLcuXM8ePCAypUr07lzZwYMGICFhQXh4eHMnTsXQHk6\naNq0KYsWLWL9+vXs37+fkJAQnVhCQkKIiorCwcGBbt26MXjwYOVi6O/vT3R0NF26dGHz5s0kJibS\nrFkzvL29871oHDlyhA0bNhAZGYm5uTkuLi5MmDCBunXrAhAVFcXKlSs5c+YMGo0GZ2dnhg0bRps2\nbQA4duwYa9eu5Z9//qFixYp4eHgwatQorK2tAZTvMnr0aNatW0dkZCTLli2jfv36nDx5kvXr13Pl\nyhVsbW1p2bIlo0aNyjMR9uvXj7t37yrnrGrVqoSEhPDw4UOCg4M5fPgwDx8+xNXVlaFDh9K6dWul\nbMeOHRkzZgyXL1/m6NGjNGnSBD8/vzzPi4ODA2q1GrVazeTJk/n11185cuQIbm5uXL58mbVr13L5\n8mVSUlKoXr06/fv3p3Pnzkr5vL53tjNnzrBkyRIiIyNxcXHh448/plmzZsr6P//8kxUrVvDXX3+h\nUqlo3bo1Xl5eym+p729TFIwkA4Gnpydr166lf//+mJiYsG/fPpo3b/5MTwbBwcGMHj2azz77jEaN\nGinL09LSePHFF+nduzf29vZcunSJRYsWYWZmxsCBA2nYsCFeXl4sXbpUedw3N9f/53n06FECAgIY\nMmQIHh4eXL16lYULF6LVahk+fLiy3dWrV3F0dOTLL78kOTmZ2bNns3z5cnx8fPTuNzY2ls8++4wh\nQ4bQoUMH0tLSuHLlipJgYmNj+fjjj3F1dWXOnDk4Ojpy48YNTE2zHrCvXbvG9OnTeeedd/D19SU6\nOpoFCxaQlJTEjBkzlOM8ePCAr7/+mkmTJmFvb4+DgwOnT5/G19eXESNGMHXqVJKTk1m+fDm+vr4E\nBQVhYmKSK97ly5ezePFi/v33Xz7//HMljnnz5vHXX3/h4+ND1apV+eGHH/Dx8WHVqlU61UgbN27k\no48+YtCgQQW6SzczM8PMzIz09HQAHj58SPv27Rk5ciQqlYrffvsNPz8/HB0ddS7o+r739evXAViy\nZAljxoxBrVazdetWpk2bxpYtW1Cr1cTGxjJp0iRee+01goODSU5OZtGiRcycOZMlS5YYHLfInyQD\ngbu7O4GBgZw+fZrmzZvz448/4uXlxcOHDwu8r+y7WDs7O507cLVarTx5ADg5OXH79m327dvHwIED\nsbCwwMbGRtk2P9u2beP1119X9ufi4kJMTAwrV67ko48+wtLSEsi6aE2ZMgWVSgVAjx492LlzZ577\njYmJIT09nY4dO+Lk5ARAzZo1lfW7du0CYPbs2cqdfvXq1ZX127dvp06dOnh5eSllP/74Y2bMmMHQ\noUOVbTUaDdOmTcPZ2Vkpu3HjRt5++23eeecdZdnUqVPp168fly9fpn79+rnidXBwwNLSEnNzc+Wc\nRUVF8csvv+Dn56c8CXz88cdERESwbds2nUTYpk0b+vTpk8+Zzu3Ro0ds3ryZhw8f0rJlSwCaNWum\nc9F/7733OH36NAcOHNBZru97ZxsxYgSvvPIKAJMnTyY8PJxdu3YxZMgQdu3aRYUKFZg6dSoWFhYA\nTJs2jeHDh3P69GlatGhRoO8g9JNkIFCpVHTt2pXdu3ej0WhIS0ujbdu2HDhwoMiOkZmZyY4dOzh0\n6BD37t3j0aNHZGRkoNUWfNDcf/75Bw8PD51lzZo1Iy0tjaioKF566SUgK0lkJwIAR0dHHjx4kOd+\nX3rpJVq1asXgwYN55ZVXaNasGR4eHrzwwgsAXL58GTc3NyUR6IuradOmueLKXpedDOzt7XNdEC9d\nusSff/7J999/n2u/t27d0psM8ooBoHHjxjrLmzRpwrlz53SWubm5GbRPgMGDBwNZycDBwYFx48bR\nqlUrAOLj49mwYQOnTp0iNjaW9PR00tLSaN68uc4+9H3vbA0bNlT+bWFhQf369ZXv8s8//9CgQQMl\nEQDUqVOHihUr8s8//0gyKCKSDASQddc8fPhwHjx4wBtvvKG3iia7qkKr1Sr/zq4qeJqvv/6ajRs3\nMnr0aBo0aIC1tTUHDx7UaZMoak9+BxMTk3yTj5mZGXPnzuWvv/7i1KlTHD58mFWrVjFr1izatm1b\nZHFZWVnlWpaZmUnfvn3p3r17rnWVKlUqsmPnlFdS0+fLL7+kSpUq2NjYYG9vr7PO39+f27dvM2zY\nMKpXr46VlRVBQUGkpqbqbKfve4vSQ94mEgC8+OKLNGjQgIiICN58802922RflO7fv68su3z5ss42\n2RfgJ+ugz549S8uWLenZsyd169alRo0aud4Bz6vsk2rVqkVERITOsvDwcCwsLPK88zSUiYkJbm5u\nfPjhhyxevJimTZuyd+9eAOrVq8fFixdJSUkpUFzZ6/JTv359rl+/jrOzc67/KlSoYHD82cd5Mo5z\n584V6rVTJycnnJ2dcyUCyPpte/Xqhbu7O7Vr18bJyYlbt24VaP8XLlxQ/p2WlsalS5eU71KrVi3+\n+usvnTeerl69SnJycpG/SlueSTIQinnz5rFr1648L6gNGjSgQoUKrFq1ilu3bnH8+HE2b96ss02l\nSpWwsrLi+PHjxMTEEB8fD2TVn587d45Tp05x69Yttm3bxm+//aZTNrsa5ciRI8TFxZGUlKQ3jv79\n+3PkyBG2bt1KZGQkYWFhbNy4kT59+ijtBc/i/PnzbNy4kT///JO7d+9y6tQp/v77b+Wi1KtXL7Ra\nLb6+vkRERHDnzh2OHj3KH3/8AWT1h7hy5QpLly7l5s2bHD9+nKCgIDp16qTTtqDP4MGDOXbsGEFB\nQVy5coWoqCiOHz9OQEBAgdpunJ2dad++PYsXL+b48ePcvHmToKAg/v7772LruFezZk0OHTrE1atX\n+fvvv5k7dy5xcXEF2sfq1as5ffo0//zzDwEBASQlJdGrVy8A3n77bR4+fIi/vz/Xr18nIiKCL7/8\nkoYNG+aqihLPTqqJhMLKyirfR3k7Ozt8fX1Zvnw5Q4cOpV69eowcOZKpU6cq25iZmTFhwgTWr1/P\nd999R3p6OmFhYQwYMIB79+4xa9YsANq2bctHH33E0qVLlbIvv/wy7733HosXLyYuLo4mTZqwaNGi\nXHG89tprTJo0iW3btrFu3TocHBzo2bMnQ4YMKdT3r1ixIn/++Se7du0iKSkJtVpNp06dGDhwIJDV\n5hAYGMjKlSuZNm0a6enpODs7K28w1a5dmzlz5rB27Vq+//57KlSoQPv27Rk1atRTj928eXMWLlzI\nhg0bGDduHFqtlhdeeIGWLVvq1JUbYtKkSSxfvhw/Pz/l1VI/P79iu4ueMmUKCxcuZOzYsdja2tKz\nZ09ef/31AvX+HT16NEFBQURFReHi4qK8jQRZLxQEBASwYsUKRo0ahYWFBa+++qrSUC+KholMeymE\nEEKqiYQQQkgyEEIIIclACCEE5awBOTMzk5iYGKytrfV27xdCiOeRVqslJSUFR0dHZdiSJ5WrZBAT\nE8N7771n7DCEEMIoduzYQZUqVfSuK1fJILvHZWRkJHZ2dgUu7+Pjk+/IjqWxrDGPXRbLGvPY8p3L\nRlljHvtZyyYkJODi4pJvr/NylQyyq4bs7OyeKRmoVKpnKmfMssY8dlksa8xjy3cuG2WNeezCxp1f\n9bg0IAshhMBs0KBB/zV2ECUlLS1NGSv9WYctqFOnzjMf31hljXnssljWmMeW71w2yhrz2M9S9tGj\nR/j7+9O/f3+dkXxzKlc9kJOTk+nRowfx8fGFetQSQoiyJCEhAXt7e/bs2UPFihX1biPVREIIISQZ\nCCGEkGQghBACSQZCCCGQZCCEEAJJBkIIIZBkIIQQAkkGQgghkGQghBACSQZCCCEw0qilZ8+eZceO\nHVy7do27d+8ycOBABg0apLNNZGQkgYGBREREYGlpibu7O15eXjpDsD58+JBly5Zx+PBhNBoNjRs3\n5pNPPqFGjRol/I2EEKJsM8qTQUpKCrVq1WLEiBGo1Wq96729vTE1NSUoKIhZs2Zx8uRJ/P39dbbz\n8/Pj5MmTzJo1i8DAQAAmTpxISkpKiXwPIZ4HGo2GO3fuoNFopGw5ZpQng9dee43XXnsNgJUrV+Za\nf+DAAeLi4vD19cXW1haAcePG4ePjQ1RUFM7OzkRGRvLbb7/x5Zdf0qJFCwBmzJhB7969OXToEJ6e\nniX3hYQogzIzM5k4cQF7994kIcEFO7tIPD1rMn++d55TI5bXsuVBqZzc5vz587i5uSmJAKBVq1aY\nmpoSERGBs7Mz58+fx9TUlJYtWyrb2Nra0qBBAyIiIiQZlFMajYaYmBgcHR3zHKq3OMuXJRMnLiA4\nuBWpqZMAiI6Gmzd/BhawcOEkKVvOlMp0GBsbS6VKlXSWmZubY2trS0xMDJA1n7GdnR3m5rr5TK1W\nK9vkKWc1klYLCQlZ/5tz/aNHjz9nZGRtk1NyMuR8zExPh6Qk3W2SkrKWZ9NossrllJCQtf9sjx5J\nfM8QX2ZmJhMmBNCi4ae0bb6Wxo29mTAhgMzsYz8lvsy4OCZMCKBxY29atNhE64afMGncl2RmZhZJ\nfIpScv40Gg17997EIrUFpjyOLzO1DQd2X3tchaInPk18PD/tvk5qagcATMnAlgRSUzuwd++NrLJ5\nxJd93NTUDlQkCTOy4ktN7cBPe/5G8+BBnudPo9Hw0+7rkPpqjg20WKS2YO+efx7HrOf8ae7fV44L\nUIFkLNA8jvnhw+fq980zvnyUymRQ3Hw6dmTChAlMmDCB0J07wd4eEhMfb/Dxx/Dll48///UXPNko\n/c47sHHj488HD8Krr+pu8+qrWcuzbdyYVS6nGjWy9p/tyy+zjp8tMVHiMyC+7Lu+d6++wPS717l8\nOYjg4FZM/8TPoPg0VZ0IDm7F5ctBREdPZu7V6yQti2XixAVFEp+ilJy/mJgYEhJcuEUNGvA4vml8\nydSoU8TGxuYZX/ro0Qy6c0X53IC/uEWN/9/cJatsHvFlHxfgD16lM4/j637vHtr//Ef3O+Q4fzEx\nMQy6c4UgHp8/WxJJwB5twguPY9Zz/sxdXZXjAnzHO3zERiXmpO+/f65+X4DQ0FAmVK7MhCFD8PHx\n4WmMPrlNv3796N69u87bRF9++SXR0dEsXrxYWZaenk63bt2YNGkS3bt358cff2T+/PmEhobqPB2M\nGzeOatWqMXXq1FzHUia3iY7GrmrVrIVabdYPZWsL2fODpqSAqSlkz4aWkZGVcXNOiJOcDBYWkF2V\nkJ4OqalgY/N4m6QksLKC7Pg0GkhLg5yTSyQkZH02M8v6/OgRZGZC9ltTEt9T49NYWNC42WQuXw5C\nxSNMySSVrPjq1fUi4vfPUDk65hmfJiWF1xp/yplrK5TdViCZNCxwrTeBiIiFqExNn6vzl/X2nTd3\nLs8hmYpkkhWfikfUr/MpJy8szqom0xOfJj6eFi2nceHqMiDryaAiySRiR716HxMRsQBVWpre+DQq\nFY0be3P5chAVSSIVKzL+v7a6Yd0xnP5jDqqctQI5zp9Go6FFw0+5dnWB8vuCFlsSqVbXh4jzC7Ni\n1nP+NA8e0LjdZ1y+HKTz+6ahyor5zFxUmZnPze/7ZHwJycllc3KbRo0acfHiRZJyPBadPHmSzMxM\nGjdurGyTmZnJqVOnlG2SkpK4ePGisk2ecryeiolJ1o+Qc6Joa+vHPxRk/dBPzoxWseLjHwqyfpCc\nPxRkfc5ZjaVS6f5QkLXf7D8kyDquxFeg+GLi4pS7Pg2WOS4UkJhUk9j09Hzji4mL405ybZ3dPqQi\naage3+k+Z+dPpVLh6VmTNKvTSiIAMLU6SpeeLz1uL9ETn8renq49XbGy+hmATMxIxA4rq5/x9KyZ\nVTaP+LKPa2X1M8nYKInAyupnuvZw1U0ET5w/lUpF156uYPVHjg1MSLM6jWePFx/HrOf8qSpXVo4L\nj39fJeYKFZ6r3zfP+PJhlAbklJQUoqKigKw7/tjYWK5evYq5uTm1atWiS5cubNq0idmzZzNs2DCS\nkpIIDAzEw8MDZ2dnAFxcXGjXrh2LFy9m8uTJ2NjYsHr1atRqNZ06dTLG1xJG4ujoiJ1dJNHRudfZ\n2t7S+/pyUZYvq+bP9wYWsHfvNyQmumBre0t5u0bKlj9GqSYKDw9n/PjxuZZXrVqVkJAQAG7evElQ\nUBARERGoVCo8PDzy7HT266+/6nQ6c3FxybVvkDmQn2cTJgT8/5siHZRlVlY/M3r0CYPeFCls+bJM\no9EQGxuLWq0u8BtU5a1sWWXIHMhGbzMoSZIMnl+P3yG/keuuz5B3yAtbXojSTJLBEyQZPP8Ke9dn\nrLvG8tS/QZQ8Q5JBqex0JsSzUqlUODk5Ga18QUmvWFFaSDIQeSrM3arc6RqmKHrFyrkWRUGSgchF\nxn8pGY974+pe9LN6xX6Dv78m34u7nGtRlCQZiFxk/JeSkbM37pOy+zfkV2Ul51oUJbl9EDpyjh2T\nk864M8VQtjzK7t+gz9P6N8i5FkVNkoHQYcjdanGULY9y9sbNSacnbx7kXIuiJtVEQkdheuOW1568\nhfGsvWLlXBvP89pgL8lA6Mi+W7158+dcvXGfdrdamLLllampKQsXTsLfv2D9G+Rcl7yiaLAvzYlE\nkoHIRcZ/KXnP0r9BznXJKkyDfVl480t6IIs8yfgvZYOc6+KXPeR39hDYOdWrNzZrmPN8zr2xx74y\npAdy6UhJolTKvlt9lgtMYcqKgpFzXfwK02BfVt78kmRQAjQaDXfu3DHKj27MYwvxvCjMa8Bl5c0v\naTMoRsasJywLdZRClBWFabAvK29+STIoRsbsISq9U4UoWs/aYF9W3vySBuRiUtgGp7J6bCGed8/S\nYG/s+TJkCGsjKuy4M2X12EI8757lNeBn7U9SkqTy2EAFbYgtTINTYY5blMcWQhSt0vzmlzwZPMWz\nNsQWtp6wMA3AZaWOUghRekgyeIrCNMQWpodoYRuApXeqEKIgpAE5H0XVEFvQBqeibACW3qlCPB8K\nM66RNCAXUlE1xBa0wakoG4BLek5fIUTRKqk+Q5IM8mGsziJlpZOKEKL4lVSfIXmbKB+FmXykLB5X\nCFG6lOS4RvJk8BTGaoiVBmAhREn2GZJk8BTG6ixSFjqpCCGKV0lWGUs1kYGM1VmkNHdSEUIUr5Ks\nMpYnAyGEKMVKqspYkoEQRaQ0z28ryq6SqjKWZCBEIcncEaIkFHefIUkGQhSSzB0hngelNhlkZmay\ndetWQkNDuXfvHnZ2drRs2ZIRI0ZQqVIlZbvIyEgCAwOJiIjA0tISd3d3vLy8sLa2NmL0orx4/B64\n7kU/6z3wb/D310iVkSgTSu0z7Pbt29m6dStDhw5lw4YNTJ8+nYsXL+Ln56dsk5KSgrd31qN4UFAQ\ns2bN4uTJk/j7+xsxclGelJX5bYV4mlKbDM6dO0fLli3p0KEDTk5ONGvWjJ49e3LhwgVlmwMHDhAX\nF4evry9169alRYsWjBs3jl9//ZWoqCgjRi/KC5k7QjwvSm0yaNq0KefPn+fKlSsA3L9/n19++YW2\nbdsq25w/fx43NzdsbW2VZa1atcLU1JSIiIgSj1mUPzJ0iHhelNo2g759+5KWlsaoUaMwMTEhIyOD\ntm3bMmXKFGWb2NhYnfYDAHNzc2xtbYmJiSnpkEU5JUOHiOdBqU0Gv/zyCzt37sTb25sGDRpw9+5d\nVqxYgb+/PzNmzDB2eEIoZOgQ8TwocDK4fPkyt27dok2bNlhbW5OSkoJKpcLMzKxIAwsODubtt9/m\nzTffBOCll16iYsWKjBs3joEDB1KzZk3UajXRTwzakZ6eTmJiIo6Ojnnu28fHR/k/a7du3ejWrVuR\nxi7KJ5k7QpQmoaGhhIaGAhg0uqnBySA+Pp4ZM2Zw/vx5TExM2LRpE9bW1ixduhRra2u8vLyePWo9\nUlNTcyWY7A48Wm3W5GyNGjUiLCyMpKQkbGxsADh58iSZmZk0btw4z337+fkZNNOZEEKUVTlvdBMS\nEli6dGm+2xvcgLx8+XLMzc3Ztm0blpaWynIPDw9OnDjxjOHmzd3dnR07dvDzzz8THR1NeHg4ixcv\n5qWXXqJGjRoAdOnSBQcHB2bPns3Vq1cJDw8nMDAQDw8PnJ2dizwmIYR4Xhn8ZHDy5EnmzJlD1apV\ndZbXqFGDe/fuFXlgY8eOxd7enlWrVvHvv/9ib29P8+bNGTp0qPLEYG1tzfz58wkKCmLs2LGoVCo8\nPDyK/ClFCCGedwYng8TERKUqJqeHDx8Wy/grVlZWDB8+nOHDh+e7Xc2aNQkICCjy4wshRHli8FW8\nbt26HD9+PNfy/fv34+bmVqRBCSGEKFkGPxkMHDiQGTNmcO/ePTIzM9m/fz///PMPx44dY8GCBcUZ\noxBCiGJm8JNBy5YtmTNnDhcvXsTExIQdO3YQHx/PvHnz8n1zRwghROln0JNBRkYG165do0GDBnz1\n1VfFHZMQQogSZtCTgampKV5eXjx48KC44xFCCGEEBiUDExMTnJ2diY+PL+54hBBCGIHBbQaDBw9m\n+fLluYZ/EEIIUfYZ/DbR8uXLefDgAR988AH29vZYWVnprN+6dWuRByeEEKJkGJwMunfvXpxxCCGE\nMKIC9TMQQgjxfCrwENbR0dFcv34dAFdXVxmyVwghngMGJ4OUlBQWLFhAWFiYMoS0iYkJnTp1wtvb\nO1cbghBCiLKjQA3I58+f5/PPP6dp06YAhIeHs2TJElasWMG4ceOKLUghhBDFy+BXSw8fPoy3tzft\n2rXDxsYGGxsbXn/9dSZMmMAvv/xSnDEKIYQoZgYng6SkJL3tA05OTiQnJxdpUEIIIUqWwcnA1dWV\nPXv25Fq+e/duXF1dizQoIYQQJcvgNoPBgwfj6+vLuXPnlFFKIyIiuHr1KnPmzCm2AIUQQhQ/g58M\nXnvtNVasWIGLiwvh4eGEh4fj4uLCihUraN26dXHGKIQQopgVqJ9B7dq18fHxKa5YhBBCGInBTwbH\njh3TO+3l8ePH9S4XQghRdhicDFavXk1mZmau5RkZGaxatapIgxLlm0aj4c6dO2g0GmOHIkS5YXA1\nUVRUFLVq1cq13NXVlVu3bhVlTKKcyszMZOLEBezde5OEBBfs7CLx9KzJ/PnemJoafN8ihHgGBicD\nlUpFTExMrr4G9+/fx9y8wEMcCZHLxIkLCA5uRWrqJACio+HmzZ+BBSxcOMmosQnxvDP4dqtZs2as\nX7+eR48eKctSU1PZsGEDzZs3L5bgRPmh0WjYu/cmqakddJanpnZg794bUmUkRDEz+JZ+5MiRjB07\nlv79+/Pyyy8D8Oeff6LVagkKCiq2AEX5EBMTQ0KCi951iYkuxMbGygi5QhQjg58MqlevzurVq/H0\n9CQtLY20tDQ8PT1ZvXo1zs7OxRmjKAccHR2xs4vUu87W9hZqtbqEIxKifClQZb9arWbIkCHFFYso\nx1QqFZ6eNbl582edqiIrq5/x9KyJSqUyXnBClAMGJ4OrV69iZmamjEN09OhR9u3bR61atRg4cKA0\nIotCmz/fG1jA3r3fkJjogq3tLeVtIiFE8TL4Cr5w4ULeffddXF1d+ffff/nss89o2rQp+/fvJy0t\njVGjRhVnnKIcMDU1ZeHCSfj7a4iNjUWtVssTgRAlxOA2g8jISOrWrQvAr7/+Sv369Zk7dy5Tp06V\n+QxEkVKpVDg5OUkiEKIEGZwM0tPTsbCwALJmOHv11VcBcHHJetNDCCFE2WVwNZGLiwu//vor7du3\n59SpU3z44YdA1iuBtra2xRJcfHw8a9eu5bfffiMhIQG1Wk3//v156623lG0iIyMJDAwkIiICS0tL\n3N3d8fLywtraulhiEkKI55HByeCjjz7i888/Z8WKFbRs2ZL69esDcPLkSerUqVPkgaWkpDBu3Dgq\nV66Mr68vTk5OxMTEkJ6errONt7c3rq6uBAUFkZiYyLx58/D39+ezzz4r8piEEOJ5ZXAyeP311wkJ\nCSE2NpaXXnpJWd6iRQvc3d2LPLCQkBBSU1Px8/NT6o6f7HR04MAB4uLi8PX1VZ5Oxo0bh4+PD1FR\nUdL/QQghDFTgfgZPdv5p2LBhkQaU7ddff6Vx48YsXbqUI0eOULFiRV577TUGDx6sVAGdP38eNzc3\nnWqqVq1aYWpqSkREhCQDIYQwUKkdCvL27dv88ssvPHz4ED8/P0aOHMkvv/zCvHnzlG1iY2OpVKmS\nTjlzc3NsbW2JiYkp6ZCFEKLMKrXJQKvVYmdnx5QpU6hfvz7t2rVjzJgx/Pzzzzx48MDY4QkhxHOl\n1HYbVqs6f0ugAAAgAElEQVTVODk56fRszp5P4e7du1SqVAm1Wk10dLROufT0dBITE3F0dMxz3z4+\nPko7RLdu3ejWrVvRfwEhhDCi0NBQQkNDAQwa9bfUJoMmTZpw5swZMjIyMDMzA7JeI4XHDcmNGjUi\nLCyMpKQkbGxsgKy3mzIzM2ncuHGe+/bz88POzq6Yv4EQQhhPzhvdhIQEli5dmu/2pbaa6L333iM+\nPp6vvvqKmzdvcubMGYKDg+ncuTMODg4AdOnSBQcHB2bPns3Vq1cJDw8nMDAQDw8PaTwWQogCMAkL\nC9MasmFcXBzBwcGcPn1ab4/jgwcPFnlwp06dYtWqVfz999+o1Wo8PDx03iYCuHnzJkFBQURERKBS\nqfDw8Miz01lycjI9evQgPj5engyEEOVGQkIC9vb27Nmzh4oVK+rdxuBqooCAAK5du0avXr2oXLly\nkQWZn1deeYVXXnkl321q1qxJQEBAicQjhBDPK4OTwdmzZ5k3b54yy5kQQojnh8FtBjY2NlSoUKE4\nYxFCCGEkBieDAQMGsHnzZp2xgYQQQjwfDK4mOnDgAFeuXKFPnz64uLjkmtls4cKFRR6cEEKIkmFw\nMnBycso1UJwQQojng8HJYMqUKcUZhxBCCCMqcA9kjUZDVFQUAM7OzjI1oRBCPAcMTgYZGRmsW7eO\nb775hrS0NLRaLSqVij59+jB48GBMTUttZ2YhhBBPYXAyWL9+PT/88APDhw+nadOmQNZcyJs2bcLE\nxIQhQ4YUW5BCCCGKl8HJIDQ0FG9vb9q3b68sq1OnDo6OjgQHB0syEEKIMszgup24uDi9cx3XrVuX\nuLi4Ig1KCCFEyTI4GVSvXp1ff/011/LDhw9TvXr1Ig1KCCFEyTK4mqhfv34EBARw6dIlmjRpAsC5\nc+c4cuQIkydPLrYAhRBCFD+Dk0H37t2xt7cnJCSEDRs2AFkzj82ZM4dXX3212AIUQghR/ArUz6BN\nmza0adOmuGIRQghhJNI5QAghRP5PBv379yc4OBh7e3vef/99TExM8tx269atRR6cEEKIkpFvMujW\nrRuWlpbKv/NLBkIIIcqufJPBwIEDlX8PGjSouGMRQghhJAa3GUyYMIGkpKRcy5OTk5kwYUKRBiWE\nEKJkGZwMwsPDSUtLy7U8PT2ds2fPFmlQQgghSlaB3iZ6ss1Aq9USHh5OpUqVijQoIYQQJeup/Qw6\ndeqEiYkJJiYm9O7dW+82ffr0KfLAhBBClJynJoPsoSbmzZuHl5cXFStWVNZZWFhQvXp13Nzcii9C\nIYQQxe6pyaB79+5A1hzIjRo1wty8wJOjCSGEKOUMvrI3a9asOOMQQghhRAWa9nLLli0cOHCA6Oho\nMjIydNYfPHiwyIMTQghRMgx+m2jjxo3s2rWLN998ExMTEwYOHEjXrl2xsbHBy8urOGMUQghRzAx+\nMjh48CDjx4/H3d2djRs30rlzZ5ydnQkJCeHy5cvFGaMQQohiZvCTwf3796lXrx4AlpaWpKSkAODu\n7s7vv/9ePNEJIYQoEQYnAwcHBxITEwGoUqUKly5dAuDu3btotdriiU4IIUSJMLiaqEmTJpw4cYI6\nderQqVMngoODOXHiBOfOnaN169bFGSMAp0+fZtKkSVSpUoWQkBBleWRkJIGBgURERGBpaYm7uzte\nXl5YW1sXe0xCCPG8MPjJ4JNPPqFbt24A9O3blwEDBpCWlkbXrl3x9vYutgABYmNj8ff3p2XLljrL\nU1JS8Pb2xtTUlKCgIGbNmsXJkyfx9/cv1niEEOJ5Y/CTgY2NjfJvExMT+vbtS9++fYslqJwyMzOZ\nM2cOb7/9NhqNhhs3bijrDhw4QFxcHL6+vtja2gIwbtw4fHx8iIqKwtnZudjjE0KI54HBTwadO3fm\nwYMHuZbHx8fTuXPnIg0qp02bNmFiYsL777+fa9358+dxc3NTEgFAq1atMDU1JSIiothiEkKI543B\nTwZ5NRJnZGRgZmZWZAHldObMGX744QdWrVqld5a12NjYXCOmmpubY2trS0xMTLHEJIQQz6OnJoOc\ncxVcuHBB5y48MzOTP/74g6pVqxZ5YPHx8fj5+TFlyhTUanWR718IIcRjT00G48ePV4awnjlzZq71\nVlZWxdKAfP36de7fv8+0adOUZVqtFq1WS+fOnfH29katVhMdHa1TLj09ncTERBwdHfPct4+PDyqV\nCsia2zm7YVwIIZ4XoaGhhIaGAqDRaJ66/VOTwdatWwHo378/wcHB2NvbK+ssLCyoVKkSpqYFmiPH\nIPXr12ft2rU6y3bt2sXvv//OvHnzqFy5MhkZGYSFhZGUlKQ0cJ88eZLMzEwaN26c5779/Pyws7Mr\n8piFEKK0yHmjm5CQwNKlS/Pd/qnJwMnJCYBDhw4VQXiGs7a2xtXVVWdZpUqVMDMzU5Z36dKFTZs2\nMXv2bIYNG0ZSUhKBgYF4eHjIm0RCCFEABjcgP22e46ZNmxY6mIKytrZm/vz5BAUFMXbsWFQqFR4e\nHjJwnhBCFJBJWFiYQWNJZE9/mfOtopxv+JSFIayTk5Pp0aMH8fHxUk0khCg3EhISsLe3Z8+ePTqz\nVeZk8JNBdttBtoyMDC5dusSWLVsYOXJk4SIVQghhVAYng+y2g5ycnZ2xsbFhy5YtJTI+kRBCiOJR\n6NeAnJ2dZT4DIYQo4wqVDGJiYti0aVOxdDoTQghRcgyuJspuQH6StbU1M2bMKNKghBBClCyDk8Hk\nyZN1PpuamuLg4JBroDghhBBlj8HJoHv37sUZhxBCCCMq+nEkhBBClDlPfTIwdK6CstDpTAghhH5P\nTQZarRYnJye6d+/OCy+8UBIxCSGEKGFPTQZffPEFe/bsYfPmzbRo0YIePXrQpk2bYpvQRgghRMl7\najJo164d7dq1499//2Xfvn0sWbKERYsW0b17dzw9PalWrVpJxCmEEKIYGdyAXKVKFQYOHMi2bduY\nOHEiERERfPjhhyQlJRVnfEIIIUpAgd8mOnPmDKGhoVy8eJFGjRopM4YJIYQouwzqZ/DgwQP279/P\nnj17SE5OpmvXrqxevZqaNWsWd3xCCCFKwFOTwaxZszh69CiNGzdm6NChuLu7Y2FhURKxCSGEKCFP\nTQaHDx/mhRdeQKvVsmfPHvbs2aN3u4ULFxZ5cEIIIUrGU5NB165d9Q5QJ4QQ4vnx1GQwderUkohD\nCCGEEcnYREIIISQZCCGEkGQghBACSQZCCCGQZCCEEAJJBkIIIZBkIIQQAkkGQgghkGQghBACSQZC\nCCGQZCCEEAJJBkIIITBwchtjCAkJ4fDhw9y8eROtVourqysDBgygdevWOttFRkYSGBhIREQElpaW\nuLu74+XlhbW1tZEiF0KIsqfUPhmcOXOGN954g6+++oply5bh5ubGtGnTiIiIULZJSUnB29sbU1NT\ngoKCmDVrFidPnsTf39+IkQshRNlTap8M5s6dq/N5zJgxHD9+nMOHD9O4cWMADhw4QFxcHL6+vtja\n2gIwbtw4fHx8iIqKwtnZucTjFkKIsqjUPhk8KSMjg4cPH2JlZaUsO3/+PG5ubkoiAGjVqhWmpqY6\nTxBCCCHyV2aSwebNm3n48CE9e/ZUlsXGxlKpUiWd7czNzbG1tSUmJqakQxRCiDKr1FYT5bRr1y5C\nQkKYPXs2VapUMXY4Qgjx3Cn1yWD79u2sX7+eOXPm0KJFC511arWa6OhonWXp6ekkJibi6OiY5z59\nfHxQqVQAdOvWjW7duhV94EIIYUShoaGEhoYCoNFonrp9qU4Ga9eu5dtvv2Xu3Lk0adIk1/pGjRoR\nFhZGUlISNjY2AJw8eZLMzEylkVkfPz8/7Ozsii1uIYQwtpw3ugkJCSxdujTf7Uttm8GSJUvYvn07\n06ZNo0aNGsTGxhIbG0tCQoKyTZcuXXBwcGD27NlcvXqV8PBwAgMD8fDwkDeJhBCiAErtk8G3334L\nwIwZM3SWN23alEWLFgFgbW3N/PnzCQoKYuzYsahUKjw8PPDy8irxeIUQoiwrtckgLCzMoO1q1qxJ\nQEBAMUcjhBDPt1JbTSSEEKLkSDIQQgghyUAIIYQkAyGEEEgyEEIIgSQDIYQQSDIQQgiBJAMhhBBI\nMhBCCIEkAyGEEEgyEEIIgSQDIYQQSDIQQgiBJAMhhBBIMhBCCIEkAyGEEEgyEEIIgSQDIYQQSDIQ\nQgiBJAMhhBBIMhBCCIEkAyGEEEgyEEIIgSQDIYQQSDIQQgiBJAMhhBBIMhBCCIEkAyGEEEgyEEII\ngSQDIYQQSDIQQgiBJAMhhBCAubEDKKxjx46xevVqbt68iVqt5j//+Q99+/Y1dlhCCFGmlOkng0uX\nLuHr60urVq1YtWoVgwYNYs2aNezcudPYoQkhRJlSppPBjh07qFu3LiNHjuTFF1+ke/fuvPPOO2zb\ntg2tVlvkxwsNDS1zZY157LJY1pjHlu9cNsoa89iFjTs/ZToZXLhwgVatWuksa9WqFf/++y93794t\n8uOV1T+Ashi3nK+SK2vMY5fFssY8tiSDPMTExKBWq3WWZX+OiYkxRkhCCFEmlfkG5ILIrjpKSEh4\npvIajabMlTXmsctiWWMeW75z2ShrzGM/a9nsMvlVn5uEhYUVfeV6CenXrx9du3ZlyJAhyrLTp0/j\n7e3Ntm3bcHJy0tn+33//5b333ivpMIUQolTYsWMHVapU0buuTD8ZNGzYkBMnTugkg+PHj1OlShWq\nVq2aa3tHR0d27NiBtbU1JiYmJRmqEEIYjVarJSUlBUdHxzy3KdPJoE+fPowdO5ZVq1bRrVs3Ll68\nyM6dOxk1apTei72pqWmeWVEIIZ5nNjY2+a4v09VEAEePHmX16tVERkaiVqt5++236devn7HDEkKI\nMqXMJwMhhBCFZzZo0KD/GjuIsiA8PBx7e3ssLCz0rv/jjz+IjY3N1VbRqVMnEhMTad26td5yU6dO\n5f79+zRq1CjXuqCgIC5cuEDz5s31lj158iQXLlygdu3aecb96NEjzp8/j7W1NVZWVnlu96Qvvvgi\nVz+O48ePc+DAAc6ePav816xZM73lr127xvLly1m2bBkrV65ky5YtHDp0iNjYWBo0aJDneXyapKQk\npkyZQvfu3XOt02g0fPXVV8ybN49du3ZRuXJlatWqxfbt29m6dSv37t2jUaNGBW4vSklJQavVYmZm\nluc2z/r3URTly1vZshp3YcoW5jpiqDLdz6AkTZgwgaioqDzXR0REsGPHjlzLTUxM2LNnD2vXrtVb\nzt3dnSNHjuhdd/z4cZ2LrVarJTk5Wfn86NEjvvnmm3zjvnPnDt7e3gwbNowzZ87ku21O58+fp02b\nNjrLkpKS2LZtG6Ghofz4449s2LBBb9kzZ84wZswYzp49S7Vq1bC3twegTp06/O9//2P06NF5vh53\n//79fONKS0vj7Nmzetdt3LiR3377jb59+9KjRw8CAwPZvHkzO3bsQKVSsWXLFrZs2ZLnvo8cOcLp\n06eVz/fu3WPcuHH06NEDT09PZs+eTWpqqt6yz/r3URTly1tZYx7bWGULcx0xlCQDAz3tbrJOnTpc\nvXpV77oZM2bw3XffsX379lzrGjRowM2bN/WWu3//PtWqVVM+37lzhz59+iifXVxcuHPnzlNjNzU1\nZfLkyfj5+bFhwwaDhuqIi4vL9WpurVq1sLe3Z+vWrSxfvjzPsitXrqRr165s27aNhQsXEhISgoeH\nBxUqVGDjxo1UqVKFNWvW6C37/vvvM336dI4dO1bgIUV+/vlnPv30U95//30+/PBDRowYwfr165k7\ndy7//e9/mTx5Mj/99FO+cT969Ej5HBAQwKNHj5g1axZTp07l4sWLbNy4UW/Zwvx9FLZ8eStrzGMb\n8zs/63XEUGX6baKSNm3aNMzN9Z+y9PT0PHs9u7m54e/vz5QpU7C0tOTtt99W1llaWuZ50VOpVKSn\npyufHz16pPNZpVKh0WieGrdWq1UG85szZw6TJk3Cx8cnV+/tnCpWrKjzFAKQnJysxJrfhfr69etM\nmzYNU9Osew0zMzPeffddfHx8+PTTT/noo4/4/PPPGT9+fK6y3t7e/PDDD0yfPp0XXngBT09P3nzz\nzXxjzXb//n3q16+vfK5fvz4mJibUqVNH+Xzv3r08y9+9e5datWoBWVVOp0+fZsuWLUpSdHBwYOHC\nhYwYMUJv+Wf9+yiK8uWtrDGPbayyz3odMZQkgwJo27atQRclfRo1asScOXPw8fEhPj6eAQMGYGpq\nyu7du3F1ddVbplq1apw5cwYXFxcg6zFSq9Vy8eJF3NzcOHfuXK679/w4ODgQEBDAtm3bGD16NFOm\nTKFFixZ6t61duza7d+/WuWB///33vPTSS089jlqtJiYmhpo1ayrLYmJiqFChAgAvvPAC8fHxest2\n796d7t27c+3aNXbv3k1ISAgbNmygTZs2vPXWW7z00kt53mHZ2dkRHR2tnJN79+6RkZHB/fv3qVy5\nMnfv3sXW1jbPuK2trbl79y7VqlUjKSkJU1NTnfrb6tWr51uNVZi/j8KWL29ljXlsY37nZ7mOGEqS\nQQH07NlTuct8Fs2aNcPPz4+ZM2eyb98+rK2tuXXrFn5+fnq3f/PNN1mxYgUPHjzA1NSUHTt28NFH\nHzF9+nQaNWrEiRMnGDRokN6y2fX5Dx48QKvVsn79ep2LqKurK5MmTeLgwYN6y3/wwQd4e3sTGRlJ\nvXr1uHjxIufPnycwMFDZJq+LsoeHBwsWLGDUqFHUrFmT69evExwcTPv27YGsxFC5cuV8z1Xt2rX5\n9NNPGTlyJIcOHeKHH35gypQpODo65nkH1KJFC5YtW8Ynn3yCVqslODiYtm3b8sUXX9C+fXt++OGH\nXAMb5tS6dWvWrVvH/PnzUavVuLi4cPz4cV599VUga+6MGjVq5Fm+sH8fhSlf3soa89jG/M5Q8OuI\noSQZGKhq1arP9AZM06ZNdco1a9aMtWvXsmfPHlJTU3F3d6dhw4Z6y/bs2ZPIyEi+/fZbVCoVY8aM\n4Y033sDa2pozZ84wZMgQnTaEnLJHN0xPT0er1eqtK8/rTY3sOOfMmcM333zD77//jpOTE/PmzVNi\ndXBwYOvWrXrLDh48mNjYWGbNmoVWq8XExIQOHTowePBgADIyMnj//ffzPHZO1tbWeHp64unpyeXL\nl/nhhx84dOiQ3m2HDh2Kj48P48aNQ6vV0qlTJ6ZNm8bcuXNZu3YtL7/8cp5VPNnlx44dy6BBg/Dw\n8KB58+bMmjWLtm3botFo+OOPP/D19dVb9ln/PoqifHkra8xjG6tsYa4jhpJ+Bs+5GzduMGzYMP73\nv/+V+LHj4+OVapvsN4qKm1arJTIyElNT03zv4vMSExPD6tWrOXLkCA8fPgTA3Nycl19+mQ8//JBX\nXnmlqEMWolSQZPCcS0pK4siRI3rfyxf5i4uLIzMzE3t7+3z7GGRLSUnh4MGDnD9/XmkIdHR0pGHD\nhnTp0gVra+tnjiU6OhqVSqW3vnn8+PH06tWLDh066C27dOlSmjVrRrt27XKt27t3L1qtlh49eugt\ne+PGDdLS0vKt2vjnn38YMmQIzZs3Z/r06QbViW/fvl15sSBbZGRkrgbUvPqxQNYLFQcPHiQiIoKY\nmBhMTU2pXr067u7uefbNMURqairbt29n4MCBetcfOHCAI0eOYGlpyQcffEDNmjW5ePEiERERNGzY\nMM879Nu3b2NiYqK8IZiWlsamTZs4fvw4KpWKrl275vk7lASpJnrO2djYSCJ4Rg4ODgZve+vWLSZO\nnMiDBw9wc3NTLojR0dGEhYWxadMmFi5cmOfTSqdOnVi5cmWeF92vv/6ahIQEpk+fnmvduXPnuHDh\nApaWlrn6hgDY29uze/duvclg165dDBgwIM/v9ddff7F//36++uqrPLeBrDfG3NzcGDlyJD4+Pk+9\nGO/bt4+hQ4fqLDtz5gyLFi1S2qK0Wm2eVYLR0dF4e3sTHR2tLDM3N+f27dvs3r2bjh07MnXqVOWN\ntoJISUlhw4YNepPBvn37WLBgAS1btiQpKYmJEycyfvx4ZsyYgY2NDYmJicyaNQsPD49cZb/44gt6\n9eqlJIMlS5YQFhZGly5d0Gg0BAYGYmJigqenZ55xFdfNBkg/AyGKRGBgIK6urnz33XcsWrSImTNn\nMnPmTBYtWsR3331H7dq1Wbx4cZ7lC/sO+gcffMDnn39OeHh4rnUtWrTgypUresvduXNHeZ0WsoZ5\nHzt2rPK5bt263LhxI9/YIOvCPWzYMHx8fPD3939qf5Z79+7pHBeyXv11cnJi69atBAcH53u8JUuW\noFarWb9+PQcPHmTdunW4urrSq1cv1qxZw8WLF/W+jw8waNAgvv76axITE/Pcf16/x65duxg2bBhz\n585l/vz5vPnmm/j7++Pj48OuXbsYPHgw27Zt01v2xo0bSg/hzMxMfvzxR+bMmcMnn3zCxIkT8fb2\n5rvvvtNb9tatWwwePJigoCCio6OxtbXF1taW6OholixZwsCBA7l161Z+p+yp5MlAiCIQERFBUFAQ\nFStWzLWuYsWKDBs2TOciq8+6deuws7PTuy42NpbIyMg8y/bs2RNbW1t8fX2ZN28eL7/8srJOrVYr\n7R9PyszMRKVSKZ9TUlJ0ko6trS1JSUn5xp1T8+bNWblyJV9++SUTJ07Ms9rI3Nw81wXXxMSE1NRU\nqlatqhOTPuHh4SxYsEB57bpmzZqMHj2agIAAevfuzciRI1m5cqXeFxUaNGjA2rVrWbNmDR4eHvTs\n2ZPGjRvrbJNXIouKitK563/99dfZvHmzUkXXuXPnPJOBiYmJ8jvExsaSmZmpc9ymTZuyaNEivWWz\nbzbWrFmT628sOTmZ2bNns3jxYgICAvSWN4Q8GQhRBFQqVb4XzcTExKde4GJjY7l7967e/9LS0mjS\npEm+5d955x0GDBjAlClTdIbVCA8Pz7M/SpUqVXQu/jdv3kSj0Sid827evJlnG0B4eDjh4eH89ddf\naLVa5fP169fp168f1tbWDBs2TG9ZZ2dn/vjjD51lx44do3r16vl+x2wqlSpX5y0LCwvS0tKArCep\nnFVIOU2dOpWvv/6a4cOHc/nyZcaNG8eQIUP47rvvcnW0fJKFhQUpKSnK50ePHqHVapWe66mpqXl2\nKqtfvz579+4FoFKlStja2uo8dV2/fj3PFy0iIiIYOnRovjcb58+fzzf2p5EnAyGKQPv27QkICODj\njz+mVatWSoNzRkYGJ06cYPHixXrrkXPy9vZ+pnfQc97F9u3bl8zMTKZMmUL79u2xsbFh//79DB8+\nXG9Zd3d3Vq1ahY2NDWZmZqxatYp27doxZ84cPDw8+P777/W2Q2THm/3qsFarxdvbO9/YcnrrrbcI\nDAwkOTlZ6ccSEhKis4/8qs6aNm3KypUr8fHxwd7enri4OFavXq08ET18+DDf8fttbGzo3bs3vXv3\n5ty5c+zevZsVK1awatUqpV+JPnXr1mXr1q34+Pig1WoJCQnBxcWFVatW0aNHD9avX0+DBg30lh08\neDDe3t48fPiQLl260Lt3b2bMmMG7776LRqNh27ZtvPXWW3rLFsXNxtPI20RCFIHU1FTmzp3Lr7/+\nCqBU92QPyOfu7s6UKVPybOTr3LkzK1aseKZk0LlzZ77++mudO/hjx44REhJCamoqHTp0yHOOj8TE\nRCZNmsSVK1fQarV07dqVCRMm8MUXX3DmzBmaNm3KtGnT9F5Y7969C2TVZ0+dOpXNmzfrPUZe/VlW\nrlzJzp070Wg0WFlZ8e677yp9UTQaDWFhYXTr1k1v2Xv37jFx4kSioqKwt7cnPj6eqlWrsnDhQpyc\nnDhy5Ah//PGH3gSVl/j4eEJDQ9mzZw+3bt3S23j9559/MmnSJDIzM4Gs3vRz585l8uTJ3Lp1Czs7\nOwICAqhbt67eY5w8eZKvvvqK6OhoJZFC1nAS2d9fXxJcuHAhp06dyvdmo2XLlgX6vk+SZCBEEbp9\n+zYRERHExsYCWfX1jRs3fmr1x927d6lcubJBr7AWh2vXrqFSqZQ6+IK4f/8+a9asYcqUKQUum5GR\nQXx8vMGv7+ak0Wg4duwY0dHRVK1alTZt2hT67jjbpUuXdMa5yik6Oprjx49jampK586dsba2RqPR\ncOPGDVxcXAwaKv7y5cvcvn2bzMxMKleuTP369bG0tMxz+8LebBhCkoEQQpQRz3qzYQhpMxBCiDKi\nevXqRXLh10feJhJCCCHJQAghhCQDIYQQSDIQQgiBJAMhhBBIMhDCIJ9++in+/v7GDiOX6OhoOnbs\nqHeAOiEKQl4tFaWSv7+/MlsbQIUKFXjxxRf58MMPadu2rREjez7cuHGDdevWceHCBeLj47G1tcXV\n1ZV+/frRsmXLXNsnJSXRq1cvpafz8OHD+eCDD/KcQ0GUPZIMRKnVsGFDPv/8cyBr2ISdO3cyc+ZM\n1q1b90w9ZZ832YOyFVR8fDzjx4+nYcOGfPbZZ6jVamJjYwkPD1d6tD4pIiICZ2dn1Go1SUlJ/P33\n308dOE+ULZIMRKllbm6ujLejVqsZMWIE33//PdeuXVOSQXp6Ops3byY0NJSYmBiqV6/Of/7zH956\n6y1ljJd+/frRpUsXUlNT+emnnzA3N6dz586MGjVKZwiEnTt38v3333P79m0qVqxI48aNlWSUbdOm\nTezcuZP09HRee+01xo8frwwBsH79evbv38+YMWNYvXo1d+/epVGjRkyfPp2oqCiWLFnCzZs3qV27\nNlOmTFG+Q2JiIkFBQZw7d44HDx5QuXJlOnfuzIABA5R5b8PDwxk/fjxz5sxh+/btXLx4kaFDh9K+\nfftc5+3bb79l3bp1zJw5k9atW+daHxERwYMHD5gyZYoy5pCTk5POsNdPOnv2rHLxP3fuHNWrVzdo\nRjNRdkgyEGVCWloae/bswcLCgnr16inL58+fz5UrV5gwYQI1atTgr7/+YsGCBZiYmOiMALlr1y76\n91i8q2cAAAWASURBVO/PsmXLuHz5MnPmzKFWrVrKrFLr1q1jx44djBgxgpYtW/Lo0SOOHTumE8OR\nI0d44403WLRoEdHR0Xz++ec4OTkxZMgQZZu4uDh2796Nr68vGRkZfP7553z22WcAjB07FhsbG/z9\n/QkICCAwMFD5bi+++CK9e/fG3t6eS5cusWjRIszMzHLNtrVs2TJGjhxJnTp1MDMzUwZMg6wRQles\nWMFPP/3EggUL8hxbx9HREYBDhw7h6emZ55hAERERTJs2DcgaqtnU1JSff/6Z9PR00tPT6dGjB1Wr\nVmXNmjX5/HKirJBkIEqtiIgI3njjDSDrYmRpacnUqVOV7vh37tzhp59+Yu3atcqsWdWqVePmzZvs\n3LlTJxk0atSI/v37A1CjRg327dvH6dOn8fT0JCUlhZCQEAYNGsR//vMfpcyTI4hWqVIFLy8vIGsy\nlQ4dOnDq1CmdZKDRaJg2bZpy1+zp6cmaNWsIDg5Whjbu06cPfn5+aDQaZV7jDz74QNmHk5MTt2/f\nZt++fbmSQf/+/XF3d1c+Z4/Zn5aWxuzZs7l06RJBQUE4OzvneV7d3NwYNGgQS5YsITg4mHr16tG4\ncWM8PDx0Em39+vVZvXo18fHxjBkzhuDgYGxsbJgwYQIffPABr7zyitEG1hNFT5KBKLXq1auHr68v\nkDUD14kTJ5g7dy42Nja0bt2aS5cuodVqGT16tE65jIyMXPt68sLu6OjIv//+C2RN6K7RaPQ2nOZU\nu3btXPvIOYlM9rKc1SfZd+E5j+/o6IhWq+XBgwdUrVqVzMxMduzYwaFDh7h37x6PHj0iIyND71wA\nbm5uemObP38+FhYWLFmyxKC5mwcOHEjv3r05e/Ysly5d4sSJE2zdupWRI0fSt29fIGsMfScnJ86c\nOYObmxt16tTh9u3b3L9/n06dOhV6zl1RukgyEKWWpaWlzh1unTp1OHPmDFu2bKF169ZKFcnixYv1\nzgCV05OzT5mYmOhUsRjCkH08eaec3W6Rs2zOCd8ha7L7jRs3Mnr0aBo0aIC1tTUHDx5k/fr1uWLI\n6wL86quvsn//fo4dO0b37t0N+j42Nja0a9eOdu3aMWTIEObOncuaNWt45513sLCwUJ7K0tPT0Wq1\nvPHGG2RmZpKens4777wDZLWT5DVfgShbJBmIMsXU1JTU1FQApU783r17vP7668+8z1q1aqFSqTh5\n8mSek5IUp7Nnz9KyZUt69uypLMtrysa8dOrUiZYtWzJ79mw0Gk2eM2blx9XVlbS0NJKTk3FwcGD1\n6tUAjB49WpmF7auvvqJOnTpKrJUrVy7wcUTpJMlAlFrp6enKuO3Z1UQnTpxQZsNydnbmjTfeYOHC\nhSQnJ9OoUSNSUlK4cuUKMTExfPjhhwYdx9ramvfee4+NGzdiZWWlNCD/8ccfOnX5xaVmzZrs37+f\nU6dOUbVqVQ4fPsxvv/1W4P14eHjw2Wef8d///heNRsO7776rd7vff/+d//3vf3Tq1AkXFxcsLCy4\nePEi27Zto0mTJko1k7OzM9evXyctLY127dphZmbGlStXGDJkSL5tEqJskmQgSq0LFy7Qu3dvIKvK\nyMnJiREjRtCnTx9lG29vb3bs2MGWLVu4c+cOFSpUoFatWvTq1atAxxoyZAj29vbs3LmTZcuWYWtr\nW2Lv0Q8YMIB79+4xa9YsANq2bctHH33E0qVLC7yvNv/X3h3TUAgEURR9BTUd/RpAABbWwZrZChtY\nQgEKsEAICCBfwE/Oqae/zWRmWbKua3rvua4rrbXPTCkl4zhm27ac55nneTJNU2qtn/eY+75nnucM\nw5DjOHLf988tJf6bT2cAuE0EgBgAEDEAIGIAQMQAgIgBABEDACIGAEQMAIgYAJDkBaq8co9ch/Jv\nAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f5fc7ac8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "marker = 'o'\n",
    "\n",
    "x = np.array(range(1, 21))\n",
    "y = np.array([87.5,90.0,87.5,90.0,94.4,94.7,65.9,99.1,99.1,82.2,95.5,94.4,100.0,100.0,100.0,100.0,100.0,92.3,91.6,86.1])\n",
    "\n",
    "#plt.plot(x, y, marker, label=\"Mutation score\".format(marker))\n",
    "#plt.legend(numpoints=1,loc=4)\n",
    "plt.plot(x, y, marker)\n",
    "plt.title('Mutation score for Parboil', fontsize=13)\n",
    "plt.xlabel('Benchmark S#', fontsize=13)\n",
    "plt.ylabel('Mutation score', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(range(1, 21),rotation=270)\n",
    "plt.axhline(y=100,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 21);\n",
    "plt.yticks(range(0,101,20))\n",
    "plt.ylim(0,110);\n",
    "plt.tight_layout()\n",
    "plt.savefig('parboil-mutation.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f5fd07b8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "marker = 'o'\n",
    "\n",
    "x = np.array(range(1, 7))\n",
    "y = np.array([89,95.4,96.7,90.1,82.2,89.8])\n",
    "\n",
    "plt.plot(x, y, marker)\n",
    "#plt.legend(numpoints=1,loc=4)\n",
    "plt.title('Mutation score for Scan/Rodinia', fontsize=13)\n",
    "plt.xlabel('Benchmark S#', fontsize=13)\n",
    "plt.ylabel('Mutation score', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(range(1, 7),rotation=270)\n",
    "plt.axhline(y=100,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 7);\n",
    "plt.yticks(range(0,101,20))\n",
    "plt.ylim(0,110);\n",
    "plt.tight_layout()\n",
    "plt.savefig('scanrodinia-mutation.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f610ed30>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "marker = 'o'\n",
    "\n",
    "x = np.array(range(1, 21))\n",
    "y = np.array([69.7,82.5,76.6,77.3,77.3,77.3,68.3,78.0,64.1,83.7,86.4,81.7,76.0,87.3,100.0,89.9,93.0,58.4,68.6,96.6])\n",
    "\n",
    "plt.plot(x, y, marker)\n",
    "#plt.legend(numpoints=1,loc=4)\n",
    "plt.title('Mutation score for PolyBench', fontsize=13)\n",
    "plt.xlabel('Benchmark S#', fontsize=13)\n",
    "plt.ylabel('Mutation score', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(range(1, 21),rotation=270)\n",
    "plt.axhline(y=100,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 21);\n",
    "plt.yticks(range(0,101,20))\n",
    "plt.ylim(0,110);\n",
    "plt.tight_layout()\n",
    "plt.savefig('polybench-mutation.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYMAAAEzCAYAAADTrm9nAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nAkkGQgghgL8Bb5QdAJxmdsAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f5e68dd8>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "marker = 'o'\n",
    "\n",
    "x = np.array(range(1, 8))\n",
    "y = np.array([56.4,25.2,1.5,2.1,5.4,2.1,7.0])\n",
    "labels = [\"Arithmetic\",\"Relational\",\"Logical\",\"Bitwise\",\"Assignment\",\"Barrier\",\"Loop\"]\n",
    "\n",
    "plt.plot(x, y, marker)\n",
    "#plt.legend(numpoints=1,loc=4)\n",
    "plt.title('Surviving mutations for Parboil by type', fontsize=13)\n",
    "plt.xlabel('Operator type', fontsize=13)\n",
    "plt.ylabel('Percentage', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(x,labels,rotation=270)\n",
    "plt.axhline(y=56.4,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 8);\n",
    "plt.yticks(range(0,60,10))\n",
    "plt.ylim(0,60);\n",
    "plt.tight_layout()\n",
    "plt.savefig('surviving-parboil.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAX8AAAEzCAYAAADZ3gNwAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAAMTQAADE0B0s6tTgAAIABJREFUeJzs3XlYVHX7+PE3u6iggCiC4JYiLrnb8iSGG5Clae658Msl\nU9MK91C/FRIm4oKYqZhbqZRpJSXmGm1PqaFohuLGoqgxIqDsM78/eJgcQGWE4Yxyv67Lq+YzZ865\nOXPmnjOf1eTQoUMahBBCVCumSgcghBCi6knyF0KIakiSvxBCVEOS/IUQohqS5C+EENWQJH8hhKiG\nJPkLIUQ1JMn/Ie3duxcvLy+9XhMcHMxbb71loIgebQ9zPg3lxo0b+Pv74+vri5eXF1lZWUqH9FhJ\nTU3Fy8uL2NhYbZmXlxd79+7Vaz+V9XkaPnw4GzdurPB+HjXmSgfwMPLy8ti2bRsHDhzg+vXrWFhY\n0KBBA5599llee+21KonBy8uLbt266fWaqVOnolarDRRR1fLy8mL27Nn4+Pjo9brY2Fjefvtttm3b\nhpOTk87+9D2fhrJ161bS0tL45JNPqF27NrVq1ar0Y/zwww989dVXJCUlUVhYiIODAx4eHrz11lsG\nOV55jBkzhjFjxtC2bVtGjBihLa9RowZOTk7069ePwYMHG+TYO3fu1PvvNvbP08aNG9m7dy/bt29X\nOpQyPZLJf/ny5fzxxx9MnTqVli1bkpOTw4ULF/j7778rvO/8/HwsLCweuJ2VlRVWVlZ67bt27doP\nG9Zj72HOp6EkJyfj7u6Om5tbhfZzr2tp3759LFmyhIkTJ/LUU09hZmZGcnIyP//8M/n5+RU65sO6\nePEiqampPPPMM2RmZgLw3nvv0bZtW3Jycvjjjz8ICwvD2tqafv36Vfrx7e3t9X6NfJ4q5pGs9omJ\niWHYsGH06NGDhg0b0rRpU3r16sWUKVO022zcuJHhw4frvC42NhYvLy9SU1OBf39+7tu3j7lz5+Lr\n68vq1at56623WLx4canjTpo0idDQUEC3miI7OxtfX99SP1szMjLo27cvBw8eBEr/TC2O8aeffmLM\nmDH4+vry1ltvkZycrLOfAwcO8Oqrr9K3b1/efPNNfv3111I/m0sqju/kyZNMmDCBvn378sYbb5CY\nmMilS5eYPn06vr6+jBs3jr/++uue56jY3T/Li8/r4sWL8fLy0m6v0WgICQlh1KhReHt7M3z4cFas\nWMGdO3e05/vtt98GYMSIEXh5eWn3VVa1z2+//cbEiRPp27cvAwcOZNmyZWRnZ+t1/m7fvs3ixYsZ\nNGgQffv2ZejQoYSHh9/zvHl5eXH8+HH27duHl5eX9v1KS0vj/fff58UXX8Tb25u33npL52bjXtdS\nWWJiYnjqqacYMmQIbm5uuLi48NRTT/HOO+9Qt25d7XYpKSksXLiQ/v374+Pjw7hx4/j1118ByMzM\nJCgoiOHDh+Pt7c2rr77Khg0bdL48it/L33//nenTp+Pj44Ofnx///e9/S8X0448/0qlTJ527b1tb\nW+zt7XF2dmbAgAE0a9as1GsTExOZM2cOvr6++Pr6Mnfu3FLX76FDh7TX79SpUzl//nyZ5/3uz8/w\n4cNZv349q1aton///gwaNIjw8HAKCwu125T8PJ09e5Y5c+YwaNAg7bV94MCBMt+DkvLz81m2bBkv\nvfQSL774IsuWLSMvLw+AqKgo+vXrp3PtAURGRvLKK69QUFBQan979+5l06ZNXLt2TfsZCQ4OLve+\nvLy8+OKLL3jvvffw9fVl4MCBbNiwAY3m39l4CgoK2LhxIyNGjKBv3774+fnx9ddf62xzP49k8ndw\ncOCPP/7g1q1blbK/tWvX0qNHDyIiIhgyZAje3t78+OOP5OTkaLe5dOkS8fHxZVZzWFtb4+npyb59\n+3TKDx48iKWlJc8999w9j52ens4333zDu+++S1hYGLdv3+ajjz7SPh8fH8+iRYt4/vnnWb9+PcOG\nDbtv8ipp/fr1TJs2jU8++QS1Ws17773H0qVLGTVqFJ988gmOjo4EBgbqfKgeZM2aNQBMmTKFnTt3\nsnPnThwdHdFoNNStW5d58+axadMm3nnnHe0dI4CjoyPvvfceAB9//DE7d+7U7quk8+fP8+6779K+\nfXvWr1/P3Llz+e233wgJCdHr/EVERHD27FkCAwPZsmULCxYsoHHjxvf823bu3EmbNm14/vnn2blz\nJ++//z4ajYaAgAASExP58MMP+fjjj7G3t2fGjBncvHlT5/Ulr6Wy2Nvbc+7cOS5fvnzPOFQqFW++\n+SZZWVksWrSIDRs2MH78eExNiz6y+fn5NG7cmPfee49NmzYxceJEvv32Wz7//PNS+/rkk0949dVX\nWb9+PS1btuT999/X3t0Xi4mJoXv37mXGolar+eOPP0hMTNT5JZObm8usWbPIy8tj+fLlLF++nJyc\nHGbOnKlNnOfOnSMwMJDu3buzfv16hg4dyqpVq+75d99t9+7d2Nvbs3r1aqZOncpXX31133aBO3fu\n0KNHD5YuXcr69evx9vYmKCjovjdJdx/L2tqa8PBwZs2axeHDh4mIiACgZ8+emJiYaG/iiu3Zswcf\nHx/MzUtXoHh5eTF06FAcHR21n5GpU6fqta/NmzfTqlUr1q5dy4QJE9ixYwe7d+/WPh8SEkJMTAzv\nvPMOmzZtYuzYsaxbt45vv/32gX8vPKLJf+bMmSQlJTFo0CD8/PxYvHgxBw8e1CuB3e2FF17Ax8cH\nZ2dnnJ2d6dGjB2q1mpiYGO02+/btw9XVldatW5e5D29vb2JjY7l+/brOa7y8vLC0tLznsfPy8pgz\nZw7u7u488cQTDB06lFOnTmk/PF988QWtWrViwoQJuLm58dxzzzF06NBy/21vvPEG7dq1o2nTpgwZ\nMoQLFy7wyiuv0LVrV9zc3Bg1ahRXr14lJSWl3PssvjutXbs29vb22NvbY2ZmhqmpKePHj6d169Y4\nOTnRrVs37d2XWq3GzMwMW1tb7T7s7e117nTvtmPHDp544gmmTJmCm5sb3bp148033+TgwYNcuXKl\n3Ofv2rVrtGjRgtatW9OgQQPatm3Liy++eM+/zd7eHnNzc6ysrLC3t8fW1pbjx4/z999/8+6779Ku\nXTuaNWvGnDlzsLKyYteuXTqvL3ktlcXPzw8nJyf8/PwYNmwYCxYsYNeuXToJufhDHhgYSLt27XB2\nduaZZ57hqaee0sb56quv4u7ujpOTEz169GDo0KHs37+/1PFGjx5Nt27daNSoERMmTODOnTucOXNG\n+/yVK1e4ePEi//nPf3ReN3v2bHx9fenTpw+zZs3CxMSEV155Rfv8/v37uXnzJgsWLMDd3R13d3fm\nz5+PSqXSxhEZGUnLli2ZNGkSbm5ueHp6lvv6bdu2LSNHjqRRo0b07NmTjh07cvz48Xtu36FDB3x9\nfWnatCkuLi4MHTqUrl27lnlOSnJzc9OJ0c/Pj127dpGTk4O1tTV9+/YlKipKu31sbCzJycn3vJas\nrKywtrbG1NRU+xmpXbu2Xvvq0qULw4YNw9XVlRdeeIGXX35Z235w9epV9u3bx/z58+natSsNGzbE\ny8uLIUOGlLom7+WRrPNv06YNW7Zs4ezZs5w+fZpTp04RHBzMF198wYoVK+6bbMvi4eGh87hmzZp0\n796dffv20adPH9RqNfv372fAgAH33EfHjh2pX78++/btY9SoUSQlJXHmzBmdqqiyODg46NR31qtX\nD41Gw82bN2nQoAGXL1+mQ4cOOq+51xdQWVq0aKFzLIAnnniiVNnNmzcrXMcN8N1337Fnzx5SU1PJ\nzs5GrVaTn5+PSqWiXr165d7PpUuXaN++vU5Z8Xm4dOmSNrE+6PwNGDCAhQsXEh8fT6dOnejWrRtd\nu3bV3kGXN5batWvTtGlTbZmlpSUeHh5cunRJZ9uS11JZ7OzsWLFiBUlJSZw8eZK///6bLVu2sHnz\nZlasWIGbmxtnz57Fw8MDa2vrMvehVquJjIzk4MGDXL9+ndzcXAoLC8v8yX/3+138Htz9iyUmJoZ2\n7dqV+iKeMWMGrVu35saNG6xZs4Y+ffroXHuXLl3Czc1N53X29va4urpqz8vly5dLvY/t2rV74Dkq\nGTcUvdc3bty45/a3bt1i06ZNHDt2DJVKRUFBAfn5+XTs2PGBx2rbtm2pGPPz80lJSaF58+b079+f\nXbt2ceHCBZo1a8aePXvo3LkzDRs2LNffcrfy7qtNmzalYoqMjOT27dvEx8ej0Wh44403dLbR5wb4\nkUz+AGZmZnh4eODh4cHgwYM5ceIEb731FgcPHsTHxwcTE5NSrymrbg4o8wPm7e3NrFmzuHHjBomJ\niaSlpdG3b997xmNiYkKfPn20yb/4l0LJN7Csv6PkfoBy19s9yN0/I4v3XVZZ8fHKOv69zltJR44c\nITQ0lHHjxmnrj0+ePMmSJUvKvQ99Pej8devWjR07dvDHH38QGxtLUFAQTZs2ZenSpaVeWxnulazL\n4urqiqurK/369WPChAmMGTOGbdu2MXv27Ae+9osvvmDz5s288cYbtGrVCmtraw4cOFBml8X7vd9Q\nlPzL6mbr6OiIi4sLLi4uBAYGMnbsWJ544olSydxQSlanmJiY3Ld3T3BwMFeuXGH8+PE4OztTo0YN\nwsLCdKpvH1aTJk1o3749e/bswc/Pjx9//JGAgADF9lV8HlasWPHQvcMeyWqfsjRp0gQoqgOGorur\n9PR0nW/Cc+fOlXt/HTt2xMHBgR9++IHo6Gg6deqEo6PjfV/Tt29fkpKSOH36ND/88MN9vyzKq3Hj\nxjoNskCpx5XJzs4OgH/++Udbdvbs2VLbmZubl7rLOHHiBM2aNWPEiBG4u7vTqFGjUndqxR/oB92h\nNGnShLi4OJ2y4rrb4ve6vGxtbenVqxf+/v58+OGHnDhxggsXLpT79U2aNCErK4uLFy9qy/Ly8jhz\n5ozOr4GKKG5cLb4jb9myJWfOnCnVMFjsxIkTdOnShZdeeokWLVrQqFGjUo305ZGWlsaZM2fuWd9f\nrF69erz00kuEhYVpvziaNGlCYmKiTtubSqUiKSlJe14aN27MqVOndPZV8n2tLCdOnGDAgAF0796d\n5s2b4+TkVKrx+V7KitHCwgIXFxdtWf/+/dm/fz979uzBxsamVDVZSebm5vf8sirPvk6fPl0qRkdH\nR2rVqoW7uzsA169f135B3/2vPB7J5D99+nR27drFX3/9RWpqKnFxcSxatAgLCwueeeYZoKiKID8/\nn4iICFJSUjh06BBff/11uY9hampKnz59+P7774mJiSlXIi++01++fDk3btyolOQ/ZMgQzpw5w/r1\n60lKSuLnn3/miy++qPB+78XFxYUGDRqwefNmEhMTiYuLK7NR1tnZmePHj3Pjxg1u3bqFWq3G1dWV\ny5cv8+OPP3LlyhWioqJKNT41bNgQU1NTfv31V1QqVamGx2LDhg3j3LlzhIeHk5iYyO+//05YWBg9\ne/a8Z116WdavX8+PP/5IYmIiycnJ7N+/nxo1atCgQYNy76NTp060atWKRYsWERcXx8WLFwkODiY3\nN5eXX3653PspFhoayoYNG4iNjSU1NZWEhATCw8O5ePEinp6eAAwYMEDb0BwXF8fVq1f59ddftb1t\n3NzcOHnyJMeOHSM5OZlt27bx888/6x1LTEwMLVu2pH79+g/cdvDgwSQmJmrr0Hv37o2dnR3vvfce\nZ8+eJT4+ng8++AB7e3t69eqlfU18fDxr164lMTGRn376yWDXr5ubGwcPHiQhIYELFy6wePFi7c3g\ngyQmJurEuHHjRgYMGECNGjW023h6emJubs7GjRvx9fV94C9HZ2dnVCoVcXFx3Lp1S+eLvDz7Onr0\nKJGRkSQnJ7N37152797NsGHDgKLPqa+vL6GhoURHR5OSkkJCQgLff/89W7duLdff/EhW+zz11FMc\nPnyYLVu2kJWVRZ06dfDw8GD58uXanhxubm74+/uzZcsWvvrqKzp06MD48eNZtGhRuY/j7e3N559/\nTq1atbQfygfp27cvy5Yto3PnzuX6QD2Iu7s77777Lhs2bCAyMpIWLVrw//7f/+ODDz7Qu22jPMzM\nzFiwYAHLly9nwoQJuLq6Mn36dKZNm6az3dSpU1m9ejWvvvoq+fn5bNu2jf79+3Pp0iWWLl1KXl4e\nnTp14vXXXycoKEj7OgcHB15//XUiIyP5+OOPcXR0LHMQTPPmzbW9XL7++mtq1qxJjx49mDRpkl5/\nj6WlJZ9++impqamYmZnRvHlzgoODtQ3P5WFiYkJgYCDh4eHMnTuX/Px8WrVqRUhIiPaXkj66dOlC\ndHQ0e/fuJT09nZo1a+Lm5kZAQIA2aTo4OLBy5UrWrl3L3LlzKSgowMXFhQkTJgBFjbjXr19n4cKF\nADz77LOMGTNGr55gcP9ePiXVq1ePPn36sHHjRry8vLCysuKjjz5i9erVTJ8+HSi66VqyZIn22nR3\ndycgIICIiAi+/PJLmjdvzuTJk5k/f75ecZbH7NmzCQ0NZerUqdjY2PDSSy/x3HPPlesX0YABA8jI\nyGDy5MlAUQ+f4nNdzNzcHB8fH7Zv337fTgPFPD09+e233wgICCAjIwNvb2/mzJlT7n2NHj2a06dP\n8+mnn2JlZcWQIUMYOHCg9nl/f38iIyP57LPPuHr1KjVr1qRJkyb3bZu8m4ks4/joiY6OZvHixeza\ntYs6deooHY54RGVkZDBo0CA+/fRTXF1dlQ7nkRAUFER6erpOd2JD7OthR9Dr45Gs9qluIiMjiY+P\n5+rVqxw6dIi1a9fSvXt3SfyiQjIyMrS/7sT9ZWZmcvToUQ4dOnTP8RtK7KsiHslqn+rm4sWL7Nix\ng8zMTBwdHenZs2eVzWEkHl+NGjXS1iGL+5swYQK3bt1i8ODBdO3a1Wj2VRFS7SOEENXQY3Pnr1ar\nSUtLw9rausw+/kII8bjRaDRkZ2fj4OCg18BFeIySf1paml7THgghxOMiMjLygeOQSnpskn/xyMqk\npCS9uvFVlXnz5ul0eTQ2El/FGHN8xhwbSHwVkZGRgaurq14jy4s9Nsm/uKrH1tbWKJO/paWlUcZV\nTOKrGGOOz5hjA4mvMjxMVbd09RRCiGpIkn8V8fb2VjqE+5L4KsaY4zPm2EDiU8pj09Xz9u3bvPji\ni9y6dcvofqLl5eWRlpaGg4ODQaZkEEJUTxkZGdSpU4c9e/boPbvnY1Pnb4zUajUzZiwlKiqRjAxX\nbG2T6NfPjZAQf727ZQkhRGWS5G9AM2Ys5eOPu5KTMxOA1FRITDwMLCU0dKaisQkhqrfH7/bz7vnP\nNRrIyCj6793P5+b++7iwsGibu92+Df9bBhCAggLIytLdJiurqLxYXl7R67QP8zj8TQJ5Of/OmGhJ\nLuQ8RVTU5aJlBhWMDyja793z6ufmGs35k/gkPolPz/j09Pgl/5l33VFnZkKdOkX/Lfbmm/Dhh/8+\n/vtvaNRIdx+DBsHmzf8+PnAA/rd2qtZTTxWVF9u8ueh1/5OWlsaRC5toxd/asrl8SBhvkpnpikql\nUjQ+oGi/f/8bHx9+WHT8YhKfxCfxGXd8ZSy0VF6PX4Nvaiq2xQt1aDRFb4yNDRT3g83OBlNTsLIq\nelxYWPSNencj8e3bYGEBxY2zBQWQkwO1a/+7TVYW1KgBxUvN5eVBfj78r9ElLy+Pp1u/yYnzq1FT\ntFCDJbmYosat5Szi4pZiaWGhWHxA0Z1DrVpQvJBEbi6o1VA8YETB8yfxSXwS34PjyygspI69/UM1\n+D5+yd+Ievu8886S/9X5P68tq1HjMG+88YfU+QshKkx6+xipkBB/YClRUV+SmemKjU2ytrePEEIo\nSZK/AZmamhIaOpPg4DxUKhX29vbSz18IYRQk+VcBS0tLnJyclA5DCCG0Hr/ePkIIIR5Ikr8QQlRD\nkvyFEKIakuQvhBDVkCR/IYSohiT5CyFENSTJXwghqiFF+vlv3LiRTZs2lSrftm2btj98UlISK1eu\nJC4uDisrK7p3786UKVMeaqFiIYQQuhQb5OXo6MiaNWt0yurUqQNAdnY2/v7+NG3alLCwMDIzM/no\no48IDg7mvffeUyJcIYR4rCiW/E1NTbG3ty/zuf3795Oenk5AQAA2NjYATJ8+nXnz5pGSkoKLi0tV\nhiqEEI8dxZK/SqVi6NChaDQamjVrxujRo2nbti0Ap06dwsPDQ5v4Abp27YqpqSlxcXGS/IUQooIU\nSf6tWrVi9uzZNG7cmDt37vD1118zffp0Fi9eTJcuXVCpVNjZ2ekGam6OjY0NaWlpSoQshBCPFUWS\n/9NPP63zuF27dty4cYMdO3bQpUsXJUISQohqxShm9TQxMcHDw4NffvkFAHt7e1JTU3W2KSgoIDMz\nEwcHh/vua968edppk729vfH29jZM0EIIoYDo6Giio6OBohUDH5ZRJH+Ac+fO4ejoCEDbtm05dOgQ\nWVlZ1P7f0mZHjx5FrVbTrl27++4nKCjIaFbyEkKIynb3TW1GRgbh4eEPtR9FBnmFh4dz/Phxrly5\nQkJCAsuWLSM2NpbBgwcD0Lt3b+rWrUtgYCAJCQnExsaycuVKPD09pbFXCCEqgSJ3/iqVig8//JBb\nt25Rq1YtmjVrRkhICJ06dQLA2tqakJAQwsLCmDp1KpaWlnh6ejJlyhQlwhVCiMeOIsl//vz5D9zG\nzc2NJUuWVEE0QghR/cjcPkIIUQ1J8hdCiGpIkr8QQlRDkvyFEKIakuQvhBDVkCR/IYSohiT5CyFE\nNSTJXwghqiFJ/kIIUQ1J8hdCiGpIkr8QQlRDkvyFEKIa0jv5Hz16lHfffRc/Pz+uX78OwJ49ezh+\n/HilByeEEMIw9Er+R44cYd68edSpU4crV65QUFAAFK2yFRkZaZAAhRBCVD69kv9nn33G9OnTmTVr\nFubm/84G3bp1axISEio9OCGEEIahV/JPSkqic+fOpcptbGzIyMiotKCEEEIYll7Jv3bt2qSlpZUq\nT0hI0K6/q6/jx4/Tq1cvhg8frlOelJTEzJkz8fHxYcCAAYSEhJCdnf1QxxBCCKFLr+Tv6elJREQE\nt2/fBsDExITz58+zdu1avLy89D64SqUiODiYLl266JRnZ2fj7++PqakpYWFhLFy4kKNHjxIcHKz3\nMYQQQpSmV/IfP348Go2GgQMHkpuby4QJE5g4cSJOTk6MGTNGrwOr1WoWLVrEyy+/jIeHh85z+/fv\nJz09nYCAAFq0aEGnTp2YPn06P/74IykpKXodRwghRGl6reFrbW3NsmXLiI2NJT4+HrVajbu7u3bh\ndX1s2bIFExMTRowYwaZNm3SeO3XqFB4eHtjY2GjLunbtiqmpKXFxcbi4uOh9PCGEEP96qAXcO3To\nQIcOHR76oH/++SfffPMN69atw8TEpNTzKpUKOzs7nTJzc3NsbGzKbHMQQgihH72Sf3R0dJnlJiYm\nWFpa0qhRI5544on77uPWrVsEBQUxe/Zs7O3t9Tm8EEKISqJX8l+8eDEmJiZoNBqd8uIyExMT3N3d\nCQ4OxtbWtsx9XLx4kX/++Ye5c+dqyzQaDRqNhl69euHv74+9vT2pqak6rysoKCAzMxMHB4f7xjhv\n3jwsLS0B8Pb2xtvbW58/UQghjFp0dLT2RjwvL++h96NX8l+xYgWrVq1i3LhxtGnTBoDTp0+zYcMG\nXnvtNaysrFi6dClr165lxowZZe7D3d2dDRs26JTt3r2bX375hY8++oh69epRWFjIoUOHyMrKonbt\n2kDRtBJqtZp27drdN8agoKB7fvEIIcSj7u6b2oyMDMLDwx9qP3ol/7CwMCZPnqxT39+tWzcsLCwI\nDw9n/fr1TJ48meXLl99zH9bW1jRt2lSnzM7ODjMzM21579692bJlC4GBgYwfP56srCxWrlyJp6en\nNPYKIUQl0Cv5X758ucx6egcHB5KSkgBo0qQJN2/erFBQ1tbWhISEEBYWxtSpU7G0tMTT05MpU6ZU\naL9CCCGK6JX8GzVqxI4dO7QDsKCov/6OHTto1KgRAP/880+pnjoP4ufnh5+fn06Zm5sbS5Ys0Ws/\nQgghykev5D958mQCAgI4duwYLVu2xMTEhPj4eG7dusWiRYuAogbdPn36GCRYIYQQlUOv5N+5c2e2\nbNnC7t27SUxMRKPR0KdPHwYMGEC9evUAeOmllwwSqBBCiMqj9yCvevXqMX78eEPEIoQQooo81Ahf\nKBqFm5+fr1PWoEGDCgckhBDC8PRK/tnZ2YSFhXHw4MFSiR/gwIEDlRaYEEIIw9FrVs9169Zx6tQp\n5syZg4WFBTNmzGDMmDHY29szb948Q8UohBCikumV/H/55RemTZvG888/j6mpKU8++SRjx47Fz8+P\nw4cPGyhEIYQQlU2v5J+eno6rqytQNBCreFGXTp06cfz48cqPTgghhEHolfwdHR21o3ednJyIjY0F\nipZxtLCwqPzohBBCGIReDb4dOnTgl19+oVWrVvTr149ly5Zx8OBBLl++jI+Pj6FiFEIIUcn0Sv7+\n/v7a6ZxfeOEFatWqxYkTJ/Dx8ZHBXUII8QjRK/lfu3aN+vXrax/36NGDHj16oNFouH79uvTzF0KI\nR4Redf4jR44kPT29VHlGRgYjR46stKCEEEIYll7Jv+QKXsXy8/MxN3/owcJCCCGqWLkydvGSYSYm\nJhw+fJiaNWtqn1Or1Rw7dkw7pbMQQgjjV67kv3jxYqAo+YeFhenuwNwcZ2dn3nzzzcqPTgghhEGU\nK/kfPHgQgBEjRrBmzRrq1Klj0KCEEEIYll4V9du2bauUg+7bt48vv/ySq1evkpeXh5OTE76+vgwb\nNgwTExMAkpKSWLlyJXFxcVhZWdG9e3emTJmCtbV1pcQghBDVmd6ttCkpKfz555/cvHkTtVqt89zY\nsWPLtY+6desyZswYXF1dsbCw4OTJk6xYsQJTU1OGDh1KdnY2/v7+NG3alLCwMDIzM/noo48IDg7m\nvffe0zdkIYQQJeiV/Pfu3UtISAgWFhbUqVNHe5cORe0B5U3+3bp103ns7OzMzz//TGxsLEOHDmX/\n/v2kp6cR3NpiAAAgAElEQVQTEBCAjY0NANOnT2fevHmkpKTg4uKiT9hCCCFK0Cv5b9myhWHDhvHa\na69hZmZWKQFoNBr+/vtvTp06xYgRIwA4deoUHh4e2sQP0LVrV0xNTYmLi5PkL4QQFaRX8lepVPTr\n169SEn9WVhZDhgyhoKAAtVrNmDFjGDp0qPY4dnZ2uoGam2NjY0NaWlqFjy2EENWdXsm/U6dOnDt3\nDmdn5wofuGbNmqxfv56cnBxOnTrFunXrqFevHv369avwvoUQQtyfXsm/Z8+erF27lmvXrtG8efNS\no3rbt29f7n2Zmppqq2+aN2/OrVu3iIiIoF+/ftjb25OamqqzfUFBAZmZmTg4ONx3v/PmzcPS0hIA\nb29vvL29yx2TEEIYu+joaO3A27y8vIfej17Jf9GiRQCsWbOm1HMmJiYVWsNXo9Fo/5C2bdty6NAh\nsrKyqF27NgBHjx5FrVbTrl27++4nKCgIW1vbh45DCCGM2d03tRkZGYSHhz/UfvRK/p9//vlDHaSk\nDRs20L59exo2bEhBQQGxsbHs2LEDX19fAHr37s2WLVsIDAxk/PjxZGVlsXLlSjw9PaWxVwghKoFe\nyd/JyalSDpqVlUVoaCj//PMPlpaWNGzYkAkTJtC/f3+gaInIkJAQwsLCmDp1KpaWlnh6ejJlypRK\nOb4QQlR3eg/yunTpEt988w0pKSnMmjULBwcHYmJicHJyokWLFuXax7Rp0x64jZubG0uWLNE3PCGE\nEOWg15TOsbGxTJw4kUuXLvHnn3+Sm5sLQHJyMlu2bDFIgEIIISqfXsk/IiKCsWPHEhoaqtPTp0OH\nDvz999+VHpwQQgjD0Cv5nz9/Hi8vr1LldnZ2Za7wJYQQwjjplfytrKy4fft2qfKkpCTq1q1baUEJ\nIYQwLL2S/1NPPcVnn32mnc3TxMSEmzdvEhERwbPPPmuQAIUQQlQ+vZL/66+/zqVLlxg2bBi5ubnM\nnTuXkSNHkp+fz7hx4wwVoxBCiEqmV1dPOzs71q5dy8GDB4mPj0etVuPu7k7v3r21UyoIIYQwfnr3\n87e0tMTHxwcfHx9DxCOEEKIK6FXt8/nnn/Pdd9+VKo+Kiqq0JR6FEEIYnl7Jf8+ePbi5uZUqb9y4\nMXv27Km0oIQQQhiWXsn/n3/+oV69eqXK69Wrx40bNyotKCGEEIalV/K3s7PjwoULpcrPnz9PnTp1\nKi0oIYQQhqVX8u/evTvh4eHEx8dry+Lj4/n444/x9PSs9OBE1cjLy+Pq1asVWhhCCPFo0au3z7hx\n40hISGDy5MnUrFkTgDt37tC2bVvGjx9vkACF4ajVambMWEpUVCIZGa7Y2ibRr58bISH+mJrqdV8g\nhHjE6JX8ra2tWb58OceOHePcuXMAtGzZkk6dOhkkOGFYM2Ys5eOPu5KTMxOA1FRITDwMLCU0dKai\nsQkhDKvct3cFBQW8++67JCcn07lzZ4YPH87w4cMl8T+i8vLyiIpKJCfneZ3ynJzniYq6LFVAQjzm\nyn3nb25uzsmTJyulOmD79u3ExMSQmJiIRqOhadOmjB49mm7duulsl5SUxMqVK4mLi8PKyoru3bsz\nZcoUrK2tKxxDdZeWlkZGhmuZz2VmuqJSqSpt5TYhhPHRK5M/88wz/PLLLxU+6J9//omvry/Lli1j\n9erVeHh4MHfuXOLi4rTbZGdn4+9fVPccFhbGwoULOXr0KMHBwRU+vgAHBwdsbZPKfM7GJhl7e/sq\njkgIUZX0qvNv2bIlW7Zs4fz587Rq1YoaNWroPF+8ovyDLF68WOfx5MmT+f3334mJiaFdu3YA7N+/\nn/T0dAICArCxsQFg+vTpzJs3j5SUFFnIvYIsLS3p18+NxMTDOlU/NWocpl8/N5mrSYjHnF7Jf/Xq\n1QBER0cTHR2t85yJiUm5k39JhYWF3LlzR+fL5NSpU3h4eGgTP0DXrl0xNTUlLi5Okn8lCAnxB5YS\nFfUlmZmu2Ngka3v7CCEeb3ol/4MHDxokiK1bt3Lnzh1eeuklbZlKpcLOzk5nO3Nzc2xsbEhLSzNI\nHNWNqakpoaEzCQ7OQ6VSYW9vL3f8QlQTes/qWdl2797N9u3bCQwMxNHRUelwqiVLS0tp3BWimtE7\n+R89epRdu3aRnJzMkiVLqF+/Pnv27MHZ2Vnvbp87duxg48aNLFq0qNRr7e3tSU1N1SkrKCggMzMT\nBweHe+5z3rx52rtXb2/vh66KEkIIY3R3tXtFumTrlfyPHDnCokWL6N27N3/88QcFBQVAUVKOjIzU\nK/lv2LCBnTt3snjxYp588slSz7dt25ZDhw6RlZVF7dq1gaIvHrVarW0ULktQUBC2trb6/FlCCPHI\nuPumNiMjg/Dw8Ifaj15dPT/77DOmT5/OrFmzMDf/93ujdevWJCQklHs/q1atYseOHcydO5dGjRqh\nUqlQqVRkZGRot+nduzd169YlMDCQhIQEYmNjWblyJZ6entLYK4QQFaTXnX9SUhKdO3cuVW5jY6OT\nuB9k586dAMyfP1+nvH379ixfvhwomkoiJCSEsLAwpk6diqWlJZ6enkyZMkWfkIUQQpRBr+Rfu3Zt\n0tLSSjUOJiQk6NVYe+jQoXJt5+bmxpIlS/QJUQghRDnoVe3j6elJREQEt2/fBor69p8/f561a9fi\n5eVlkACFEEJUPr2S//jx49FoNAwcOJDc3FwmTJjAxIkTcXJyYsyYMYaKUQghRCXTq9pHpVIxbdo0\nVCoVCQkJqNVq3N3dZWZPIYR4xJQr+d+4cYN3332X8+fPA+Dk5MQHH3xAs2bNDBqcEEIIwyhXtc+6\ndeu4ffs2c+bMYcGCBdja2rJixQpDxyaEEMJAynXnHxsby+zZs7XdPFu2bMmoUaPIz8/HwsLCoAEK\nIYSofOW6809LS6NJkybaxw0bNsTS0lImWBNCiEdUuZK/RqPBzMxMp8zExASNRmOQoIQQQhhWuXv7\nzJ8/X6eKJzc3l8DAQKysrLRloaGhlRudEEIIgyhX8i9rZsy+fftWejBCCCGqRrmS/+zZsw0dhxBC\niCqk1whfIYQQjwdJ/kIIcQ95eXlcvXq1QoumGCvFl3EUQghjo1armTFjKVFRiWRkuGJrm0S/fm6E\nhPhjavp43DNL8hdCiBJmzFjKxx93JSdnJgCpqZCYeBhYSmjoTEVjqyyPx1eYEEJUkry8PKKiEsnJ\neV6nPCfneaKiLj82VUCS/IUQ4i5paWlkZLiW+VxmpisqlaqKIzIMRap9Tpw4QWRkJOfPn+fatWuM\nHTsWPz8/nW2SkpJYuXIlcXFxWFlZ0b17d6ZMmYK1tbUSIQshqgkHBwdsbZNITS39nI1NMvb29lUf\nlAEocuefnZ1NkyZNmDhxYpknMjs7G3//ooaVsLAwFi5cyNGjRwkODlYgWiFEdWJpaUm/fm7UqHFY\np7xGjcP06+eGpaWlMoFVMkXu/J9++mmefvppANauXVvq+f3795Oenk5AQAA2NjYATJ8+nXnz5pGS\nkoKLi0uVxiuEqF5CQvyBpURFfUlmpis2Nsna3j6PC6Ps7XPq1Ck8PDy0iR+ga9eumJqaEhcXJ8lf\nCGFQpqamhIbOJDg4D5VKhb29/WNzx1/MKJO/SqXCzs5Op8zc3BwbGxuZRloIUWUsLS1xcnJSOgyD\nkN4+QghRDRnlnb+9vT2pJZraCwoKyMzMxMHB4b6vnTdvnvbnmbe3d5kzkgohxKMqOjqa6OhogAqN\nOTDK5N+2bVsOHTpEVlYWtWvXBuDo0aOo1WratWt339cGBQVha2tbFWEKIUSVu/umNiMjg/Dw8Ifa\nj2JdPRMSEkhISKCgoACVSkVCQgKXLl0CoHfv3tStW5fAwEASEhKIjY1l5cqVeHp6SmOvEI+Rx3ni\nNGOnyJ1/fHw8b7/9tvbxt99+y7fffkuDBg3Yvn071tbWhISEEBYWxtSpU7G0tMTT05MpU6YoEa4Q\nopJVh4nTjJ0iyb9Dhw4cOnTovtu4ubmxZMmSKopICFGVqsPEacZOvmKFEFWqukycZuwk+QshqlR1\nmTjN2EnyF0JUqeKJ08ryOE2cZuwk+QshqlR1mTjN2BllP38hxOOtOkycZuwk+Qshqlx1mDjN2Eny\nF0Io5nGeOM3YSZ2/EEJUQ5L8hRCiGpLkL4QQ1ZAkfyGEqIYk+QshRDUkyV8IIaohSf5CCFENSfIX\nQohqSJK/EEJUQ0Y9wve3335j/fr1JCYmYm9vz8CBAxk2bJjSYYkqlpeXR1paGg4ODjIFgBCVxGiT\nf3x8PAEBAQwZMoT58+dz5swZQkNDsbS0ZODAgUqHJ6qALPUnhOEY7ScoMjKSFi1a8Prrr9O4cWN8\nfHwYNGgQ27ZtQ6PRKB2e3qKjo5UO4b6MMb7ipf7Ong0jNbU9Z8+G8fHHXZkxY6nSoenIy8tj27Zt\nRrkClTHHVswYr727GXt8D8tok//p06fp2rWrTlnXrl25ceMG165dUyiqh2fsF5CxxVd6qb+i+Ixp\nqT+1Ws077yyhXTt/xo9fTbt2/rzzzhLUarXSoRl1bCUZ27VXkrHH97CMNvmnpaWVWtGn+HFaWpoS\nIYkq9Cgs9Xf3L5M7d7oa1S8TY45NGAejrfPXV3FVUEZGhsKRlC0vL89oYwPji8/CwoJatc4DxTHl\naf+/Zs0LmJubKxpvXl4e33yTQE7O6/+Lqyi+nJxOfPPN58yb949ijdPGHFtZjO3aK8mY4yuO62Gq\nwk0OHTpklBXow4cPp2/fvrz22mvasuPHj+Pv78+2bdtKzQF+48YNhg4dWtVhCiGE4iIjI3F0dNTr\nNUZ759+mTRv++OMPneT/+++/4+joSIMGDUpt7+DgQGRkJNbW1piYmFRlqEIIoQiNRkN2djYODg56\nv9Zok/+QIUOYOnUq69atw9vbmzNnzrBr1y4mTZpUZnI3NTXV+5tPCCEedbVr136o1xlttQ/Ar7/+\nyvr160lKSsLe3p6XX36Z4cOHKx2WEEI88ow6+QshhDAMo+3qKYQQwnCMts7/cTB//nxefPFFunXr\nZrSN0IsXLy7XdrNnzzZwJGWT+B6eXH8VY8yxVQZJ/gaUlpbGvHnzaNCgAS+88AL9+vXDzs5O6bB0\nlBwtnZuby99//0379u0ByM/P5/Tp04pd4Pv27aNly5ZYW1srcvwH2bdvH61bt8bCwgIwrvP3KFx/\nxnz+jP3aqyip8zew1NRU9uzZw7Zt2zAzM+M///kPL774Ip07d1Y6tDJdvXqVcePG8d133wGQnp7O\noEGDOHjwoCLx9OrVi08++YQnnnhCkeM/SK9evfjiiy+0o8+N7fwZ+/VnzOfP2K+9ipI6fwNzcnKi\nd+/emJqaEhYWhp2dHR988AFjxowhMjLS6EYO5uXl6YwWVKvVRltlYIxKjrRUehLCR+36M7bz9ziT\n5F9FNBoN7u7uTJs2jS+//JJx48YRGxtrdOsT/Pe//yU3N5dbt24BRdVCJedYEv+ytLQkJydH+zg7\nO5vc3FwKCgoAyMzMpGbNmkqFp2Ws19+jcv4eR5L8FZCdnY1KpUKlUhnNHCu3bt0iPDyc7777DhMT\nE5YtW8avv/7KmjVraN26tdLhGa2GDRvy+++/ax8fPXoUKysrvvrqK7Kzs9m1axeNGzdWMMLSjOn6\nexTP3+NCGnyr0G+//UZ0dDS//PILLVu25JVXXuH5559XNKbU1FQiIyP5/vvvadu2LWFhYYSGhvLj\njz8SExODk5MTM2bMUCy+evXqYWFhQW5uLikpKQC4uLhgZWWlWEx38/X1ZdWqVfz2229oNBpOnDjB\n7NmzCQ4OZs2aNZiZmfH+++8rHSZgnNefr68v4eHhRnn+jP3aqyhp8DWw+Ph4oqKiiIqKombNmvTp\n04f+/fvTpEkTpUMDoG/fvjg7OzNu3Di6d++uLU9OTiY/Px83NzfMzMwUi6+wsJCIiAh27txJfn4+\nJiYmmJmZMWjQICZMmKBobMU+//xzYmJisLKyYtSoUXTp0oXU1FTi4+N54okncHFxUSw2Y7/+wHjP\n36Nw7VWEJH8DGjNmDCkpKbRq1YqXXnqJnj17Kv4zu6Tvv/8eHx8fTExMuHnzJqamptSpU0fpsLTW\nrVtHVFQUfn5+PPnkkwDExcXx6aef8sILLzBx4kSFIzReY8aMITk5GQ8PD6O9/qBoWuLU1FQaN25s\nVHfVj/u1J9U+BtSxY0cWLFhg1F3FfH19+eGHH4iIiOD69esANGjQgLFjx+Lj46NwdPDDDz/w9ttv\n06NHD21Zs2bNsLOzIywsTPEP4Ntvv33P5zQaDcuXLycrK4v58+ezbNmyKoys6H2cPXs2bdq0AYp6\nbiUkJGBvb280jfg//fQTgYGB5OXlUbduXZYsWULz5s3Zu3cvlpaW9OzZU7HYjP3aqyhJ/gaUlJRE\neHj4PZ+v6mRQll9++YUlS5YwYMAA3NzcWL16NSNGjODjjz9W/MMHRf28mzdvXqq8efPm2h5JSiq5\nrkRZTE1Ny7VdZTM3N+f48ePa5D937lyOHj2KmZkZCxYs4LnnnqvymEoqnrX35ZdfJiIigi1btvB/\n//d/1KlTh88++0zR68/Yr72KkuRvQCXXHcjJyeHs2bPcunXLKD54UFTfOnr0aEaPHs2VK1cwMTGh\nf//+WFtbs337dsWTv4uLC0eOHOHVV1/VKT98+DDOzs4KRfWv8ow8rVmzpiIjVM+dO8eYMWOAorr/\nuLg4Pv/8c44cOcLmzZuN4hpMTU1l2LBhODs7M3jwYJYsWQJA48aNuXz5sqKxGfu1V1GS/A2orA+8\nRqNh6dKl1KtXT4GISjt//jz+/v6lytu1a0dISIgCEekaNWoUQUFBOkP+T548yc8//8ycOXMUju7e\nbt++zapVqxSd9yUzM1O7yMexY8fo3LkzDRo0wNPTk08//VSxuO7m7OzMP//8g7OzM/b29to76tzc\nXMUHFz6q1155SfKvYiYmJgwePJiZM2fi5+endDiYmZlhbl76Mrhx44ZRzAPTq1cv6taty9atW9m6\ndSsATZo0YfHixXTp0kXh6IruXLdt28aVK1e0A5OgaE6av/76i9TUVECZKj57e3uSkpKoX78+//3v\nf/H09NTGVtZ7roQJEyawdu1aAgICMDc3R61WU1hYyI4dOxRvKzP2a6+ijOMKqGaKl14rKChQ/EPo\n7OzM5cuXcXV11cZ28uRJVq5cqdP1U0mdO3c2mrloSvroo49QqVS4u7tjavrvmMm8vDzOnDmjSF1/\nsR49ehAcHEyzZs2Ij48nICAAKKoOKn6/lbZq1Spu3rzJyJEjsbW1JTc3lwEDBmBubs5HH32kdHhG\nfe1VlHT1rOY2bdrEjRs3mDFjBleuXGH06NFoNBp69uzJjBkzqFGjhtIhAkXVFpcuXQKK6oON5c7r\nxRdf5JNPPinVF13pCd0ACgoK2LRpE5cuXeKFF17gmWeeAeDixYsUFhYqfmcNRdff3SwsLHBycqJb\nt24PvTxhZTt+/LjOtfe4fBlI8jeg+80HrtFomDNnDnfu3CEsLMwo5gTPy8sjISGBRo0aYWtrq1gc\nR44cwdLSkmeeeYbU1FTmz5/PhQsXtMkgKyuLpk2bEhgYqOidNRRVDXz11VelxkbcvHmTwYMHc+DA\nAYUiExWlUqkICAggPj5e59pr2bIlixYtMprusg9L5vYxoGvXrt3zX3GferVaXWpOfaVYWlrSunVr\nRRM/wKeffqpt7Fu6dCkWFhZs2rSJr7/+mq+//ppNmzZhYWHB0qVLFY0TYNasWWVOPFarVi1mzZql\nQET/+vbbb9mxY4f2cUJCAqtWrSIyMpLCwkIFI3s0hIeHU1BQQEREhPba27BhA4WFhaxatUrp8CpM\n6vwNKDQ09IHb1K5du1zbGUp5VyuCqlux6Nq1a9rpB+Li4li+fDmNGjXSPt+oUSPeeustpk2bViXx\n3I+3t3epsuLG3uL5YJQSFRXF4MGDgaJuxjNnzqRZs2bExMRw48YNpkyZomh8cP9BcqDsWJg//viD\noKAgnakwGjduzPTp06W3j3g42dnZREZGMnbsWKVDMZpfHXeztrZGpVLh5ORE3bp1y2wUt7CwMJqf\n3Wq1mrNnz3L8+HH+/PNPTp06RUFBAS1atOC1115TLK7k5GRtvf7Ro0epWbMmS5cu5eTJkwQGBhpF\n8i9ZbWdMY2Hy8/OpVatWqfKaNWuSn5+vQESVS5K/AWVlZfHtt9+W6gaYm5vL4cOHtd0AlazvV/JX\nx720aNGCzZs3s3DhQkaMGMGGDRuYO3cuNjY2QFH/9bVr1zJixAiFI4WAgABOnDjB7du3tY2BAwcO\npEOHDorPQ6/RaLQN9rGxsdqGyoYNG5Kenq5kaFrGPBamVatWbNmyhTlz5mjnRMrPz2fr1q14eHgo\nGltlkORvQB9++CF//fVXqZkxi2cINMa7bmMwadIk3nzzTYYMGYKrqyvJyckMHTpU2z0xKSkJMzMz\ncnNz6d+/v6Kx/vrrr5iZmfHCCy/Qu3dv2rRpo12PVmlubm7s37+fF154gZiYGO2d/s2bNxVv17kf\nYxkL88Ybb+Dv78/IkSO1yf7MmTPk5OQYRXtTRUlvHwPq378/K1asoGnTpjrlxtANsNjly5cJDg4m\nMTGRJ598krlz52Jra0tsbCy1atWiRYsWisSlUqk4ePAgycnJpZaWvJvSvaRUKhXHjx/X/ktPT6dN\nmzZ07NiRTp06KboQzs8//8z//d//UVhYiJubG+vXr8fc3JyvvvqK06dPM3/+fMVie5CLFy/y5ptv\nsnv3bkXHwty6dYvdu3dz8eJFoGiQ18CBA41q5tuHJcnfgB6FboDTp09HrVbTs2dPvv76azp16sS0\nadPYu3cvhw8fJjg4WOkQHykpKSn89NNP7Nixg/T0dMW/4BMTE0lMTKRTp06KV0MJ4yLVPgY0ZsyY\nMgdJWVtbayfcUtrZs2dZtWoVzZs3p379+qxbtw4ADw8P1q5dq3B0j4a8vDxOnz6tbfA9e/Yszs7O\niq+SBUVVP25ubkqHcU/lGQtTlYrb4cpD6TEmFSXJ34Du1ZunRo0aRtHTB8DGxkbbp97Z2RmVSgUU\n9abJzs5WMjTgwV1RZ8+erehAOX9/f06fPk3dunXp2LEjL7/8Mp06dTKKnkglR8/eTaPR4OfnR05O\nDjt27FDseizZ7pWdnU1SUhIajYaWLVtWeTyvvvrqPasYS1L6V11FSfI3oAf1Yb6bUv2Z+/fvz/bt\n25kzZw5WVlbaXkk///yzossPFitPo7iSA+Xi4uIAcHV1xc3NDVdXV+rWratILCVFR0ff87ni5J+b\nm0t0dLRiyb+s3mbZ2dkEBgbSrVs3ReO5du0a69ato2/fvto1EU6fPk10dPQjv5ALSJ2/QZW8ay0s\nLOT8+fNcu3at1KRpSjVcLl68mJiYGOzs7GjUqBHHjh2jU6dOHD16lHnz5ik+n7+xu337NidOnNBW\n+Vy6dIlatWrRvn17OnbsyKBBg5QO8ZGUkJDAwoUL+eyzzxSLYcaMGfTp06fUQL69e/dy8OBBo5h4\nriLkzt+A7pXQV69eja2tLaNGjariiEq7du2a9ud1bm4uHTp0oH79+oSGhmrXLTUWxX3TjeXOGoqm\ncXj22Wd59tlngaIYi3v+7Ny5U5L/Q7KwsODatWsUFhYqtlD66dOny/z13q5dO1asWKFARJVL7vwV\nkJSUxFtvvcXOnTuVDuWREBUVxebNm7lx4wYA9evXZ+zYsfj6+iocmfEprq8ubseJiYkhMjJSuypW\n48aNGTJkiHZuf2NVUFDAnTt3FB2PMGzYMF555RWGDh2qU759+3Z27dqlM2/So0ju/BWQmpqqM+LX\nGBnLFBQHDhxgxYoV9OvXTztC9fjx44SGhmJlZSXVUiXMmTOH9u3bM3LkSL788ks++eQTevToQc+e\nPdFoNPz111+8//77TJo0STvvj5KMuVF6xIgRrFq1ir/++ou2bdsCcOrUKWJiYnjzzTerNBZDkORv\nQCUvbI1Gwz///MORI0e01QRKM/YpKLZv365dY7jYc889h729PTt27FA8+ffq1eu+vUMOHjzIzZs3\neeWVV6qkd8i5c+e0jZGRkZFMmjSJV155Rfv8oEGDaNWqFZGRkUaR/I25Ufrll1+mQYMGbN++nS1b\ntgDQtGlTFi1axNNPP12lsRiCJH8DKnlhm5iYYGdnx6BBg4xiXhow/ikoEhMT6dGjR6lyT09P7QdS\nSbNnz35g18BatWpV2ZfnnTt3tGNLMjMzy0xSzzzzDBEREVUSz4N8/vnnD9ymTp065drOEJ555hnt\nIjiPG0n+BqTUBauPuLi4+05BofTEb9bW1mXOPa9Wq41ilbG+ffs+cBtLS8syp342BCcnJ2JjY3Fx\nceHJJ5/k9OnTpbrsnj59mg4dOlRJPMJ4SfKv5m7fvl3mgCSNRqNtNFRS69atiY2NLfXl9OeffxrF\nzIonT54kMzOT//znP0BRW8mxY8dwdHTE3d29yuPp27cvq1ev5p9//qF79+6sW7eOy5cva+cY+uuv\nv9i3bx+vv/56lcd2L7GxsXz66afEx8djYmJCq1atGD16NJ06dVI6tMea9PYxoPs1ZsG9RwBXpU2b\nNjF8+HCsrKx0ypUe+Vns9u3bFBYWlur1kZGRgampqeLrvL7zzjs8++yzDB48GI1Gw+uvv87Vq1fJ\nzs7m7bffpl+/flUaj1qtZt26dURFRXH79u17bqfRaIxihGpcXBz+/v48/fTTNGnShMjISAYNGsSu\nXbv44IMPjGat5seRJH8DGjlypM7jgoIC0tLSsLS0pG7dumzbtk2hyB4tGo2GzMxMo5yGeNCgQQQH\nB9OyZUvi4uIICAhg+/bt/PTTT3z22Wds3LhRsdjS09PvOyNqgwYNqjii0mbOnEnjxo2ZOnUqV65c\nYfz48Xz33Xfs3r2bAwcOEBYWpnSIjy2p9jGgsur809PTCQoK4qWXXlIgotLuNwWFRqNh+fLlZGVl\nMQyAk6AAABN/SURBVH/+fEWmoIiLi2PhwoWkp6fTuHFjPvzwQ5ycnPjpp5+wtrbWdv9Uyp07d7SD\nzo4dO0aXLl2wtramffv2hISEKBqbMQ2Gu5czZ86UWQXVrVs31qxZo0BE1Ycs4F7F6taty8SJE7Wz\nZyrNycnpnv8aNmwIgKmpqWIzGIaFhdGmTRsWLVqEjY2N9k66oKBA0aH/xerXr098fDwAv/zyCx07\ndgR0e90oJTU19b7/jIFarS5zqumsrCztym3CMOTOXwGFhYVcv35d6TCA8vXfr1mzpmL9/BMTEwkI\nCNB2RS2uBnjiiSe4cOGCIjHdzcfHh+DgYCIiIkhLS9PO2fTXX3+VaqSuag+aodIY6vzr169PcnIy\nzs7O2rJr166xZs0aqe83MEn+BrR3795SZWlpaURFRWlHDBqL3NxcUlJSAHBxcSnVAKwUBwcH7dTS\nDRo04ObNm0BRlZQxjJIeOXIkderU4dKlS/Tp00e7cE+3bt0UmZXybiW76RYUFHD+/Hm+/vprRReW\nv1vXrl358ccftecqNzeXESNG0LZtWyZNmqRwdI83Sf4GtGTJkjLL27Zty7x586o4mrIVFhayfv16\nvvrqK+3ALjMzMwYNGsSECRMUm1Sr2MiRI9mwYQMLFizAwsICtVoNwPfff0/jxo0Vja1YWT16lF58\nHKB9+/alyjp37kyDBg3Yt28fvXr1UiAqXZMmTSIvLw8AOzs73n33XRo1aqTIXP7VjSR/Ayq5TGPx\nlM6rV68mJSXFKBb82LBhA99//z1vvPGGdhbPuLg4Pv30U0xNTRWft/zAgQOcO3eOYcOG0bBhQ/Ly\n8vDz8+Pq1asEBQUpGluxxMREtm7dytmzZ7X91IcNG0aTJk2UDq1MLVq0MJrlOc3MzLC2tgaKBvQp\nPV1HdSLJvwqZmZnRsmVLJk6cyMqVK42iN8MPP/zA22+/rTOFQrNmzbCzsyMsLEzx5N+gQQOdLoke\nHh44OTnRo0cPo1hspnihcRcXFzw8PDhw4ABNmzZl8uTJLFu2TJGBXvdTWFhIVFSUUdx4wKMxFuZx\nJclfATVr1tROsau09PR0mjdvXqq8efPm3Lp1S4GIdCnV0FxeGzZs4KmnnmL+/PlcvXqVI0eOsGDB\nAjZt2kRERISiC36MHDlSp8FXo9Fw69Yt8vPzmTFjhmJx3a3k/Fc5OTncunULCwsL7OzsJPkbkCR/\nA4qNjS1VlpaWxhdffFFmwlWCi4sLR44c4dVXX9UpP3z4sE4PDFG2kydPaldsuzvR9urVi8jISKXC\nAig1n5CpqSl2dnZ07NjRKH41QdljYVJTUwkKCtKZjVRUPkn+BuTv71/mHDlt27Zl1qxZCkWla9So\nUQQFBfH3339rGwhPnjzJzz//zJw5cxSO7sELuN9NiV8Jubm5ZQ6mKigowNLSssrjudujetfs5OTE\npEmT+Oijj8qc0VVUDkn+BlTyrsbU1JS6detiYWGhUESl9erVi7p167J161a2bt0KQJMmTVi8eLFR\n9LNWekrpB3F0dOTq1as6g+Dy8vLYtGkT7dq1UzCyR1udOnVISUkxmgkGH0cyt48QFbB06VJq1KjB\nlClTuHLlCqNHj8bS0hIHBwdCQkIUGxkNpev8SzLmuaXu3LlDcnIyzZs3V7y78eNK7vwN7FHrBij0\nM2HCBDIzMwGwtbVl/PjxuLi48PTTTyte7VOyzr+wsJBz585x6tQpBgwYoFBU5VOzZk3p629gcudv\nQHd3A2zWrBkHDhzgueee47fffjOaboCP8t2heDjbtm3jxo0bTJs2TelQhIJkYjcDKu4G+MknnzBm\nzBjMzc1ZsGABw4YNM5pl9Ly9vfHx8dH+69OnD02bNuX27dv07t1b6fCEAXh6epYagCiqH6n2MSBj\n7gZY7F49QrZt24ZKpariaERVOHbsmNIhCCMgyd+AjLkb4IN4enoyefJkpkyZonQo4iGVXKtBo9Gg\nUqlITk7Gz89PmaCE0ZDkb0D/v717D4qqfh84/l50WUEkJC+4iIoyihqNiaOlplLeCwomw0WzRiMv\nqJGOuTqOjmWoY0lqoijjDChQFNFoXLQsRSfNKcVQB0ODQcX1vtxV3N3fH447LYv+tNrvAfZ5/Xfu\nzx6G55zzOZ/zeZpzN8Di4mLpZdHMNexpZDKZqKqqYsiQIbz11lsKRSWaCkn+DjRgwACbAh937tzh\ntddew9vbm88++0zh6O5r+BGVxWLhxo0bnDhxgvDwcIWiEv+Fh330tmXLFnbt2iUXACcnvX0cqLKy\nkqqqKnx9famurmbPnj1NphvgAwsWLLCZVqlUtG/fnuDgYMaNG4eLi/QJaGkuXrxIbGws33zzjdKh\nCAXJnb8DeXp6WouOe3h4oNPpgPtNP3l5eYwfP17J8AD7gh+i5SspKaG+vl7pMITCJPk7kMlkIj8/\nn/LycpuqU3V1dWRkZGAwGFCpVIqPwWKxWKiqqrJeqETL8LAmvYKCAkJDQxWKSjQVkvwdaN26dfz0\n0094e3vbNJ+YzWZUKhX79u3DYrEomvwLCwtZsWIFRqOR7t27s3r1anx8fDh8+DBubm4EBwcrFpv4\ndxqOi/SgSW/BggV2X/8K5yNt/g4UHh7Oxx9/bFev12g0EhER0SQKaL/33nt07tyZiRMnkp6ejlar\nRa/Xc+DAAXbv3i3NQkK0UHLn70CVlZX4+fnZzW9KIxWWlZWxbNkyunXrRqtWrdi0aRMAAQEB/PXX\nXwpHJ/4LdXV1lJaW4uLiQo8ePdBoNEqHJJoASf4ONHbs2EZ79Wg0GsaOHatARPaefvpp6urqgPsl\nE2/dugXcv0D9/T2FaJ527txJamqqtUi6RqMhMjJSPvISMraPIy1evNhanPrv3N3dm0x5wqioKHbs\n2EFNTQ1qtRqz2QxAbm4u3bt3Vzg68W/k5uby1VdfER0dTVxcHG3atGHlypXs3buXb7/9VunwhMLk\nzt+BHlWFymKxoNfrqa2tZdOmTYpdDPbv309xcTGRkZF06dKFu3fv8s4773D58mXi4uIUiUn8N7Ky\nspgxYwbh4eGUl5cDMHjwYObOncu2bduIiIhQOEKhJEn+DvQ4VajMZrOi1ao6d+5M586drdN9+/bF\nx8eHkSNHNpk6r+KfKSsra7QaW69evTAYDApEJJoSSf4O9Dg9ZTw8PBTtUdNUmp/Ef0+j0WAymezm\nl5WV2VzwhXOSNv//EaPRiNFoVDoM4US6du1KSUmJddpsNrNv3z7Wr1/PmDFjFIxMNAVy5+9g2dnZ\npKSkcO3aNQA6derE22+/zYQJExSO7L5HvZdoSJ4SmpexY8dy9uxZQkJCAKivr2fDhg2Eh4cTFRWl\ncHRCaZL8HWj//v1s2LCBV155xfql7PHjx1m/fj0ajYaXXnpJ4Qgf772EaJ7+XqfXx8eHr7/+Gm9v\nbwUjEk2JfOHrQNHR0YwYMcJu6Nxdu3Zx6NAhEhMTFYpMCOHs5M7fgcrKyhg5cqTd/BEjRrBz504F\nIhLOpGElr4bi4+P/R5GIpkiSvwO5ubk12tvCbDbTpk0bBSISzqSxSl7nz5/n6tWrDB8+XKGoRFMh\nyd+B+vXrR0FBAf7+/jbzT5w4Qd++fRWKSjiLh72gT0hIkOG7hbT5O1JNTQ0mk8nuH62yshIXFxc8\nPDwUikw4swsXLhAbG0tmZqbSoQgFyZ2/A7Vt27bR+XLXJZRkMBhk0D4hyV+Ilio5Odlm2mKxcP36\ndQ4ePMjQoUMViko0FZL8hWih9u7dazP9oJJXRESEtZ60cF7S5i+EEE5IxvYRwsnU1dXZNQkJ5yPN\nPkK0UNXV1ezZs4fy8nKbF7x37tzhwIED1mGdZcwm5yTJX4gWavXq1Zw5c8Zan/mB+vp6VCqVjOvk\n5CT5C9FCFRYWsmHDBruPDI1GIxEREYrWkRDKkzZ/IVqompqaRkfxtFgsqFQqBSISTYkkfyFaqGnT\npjU6hpSbmxvTpk1TICLRlEhXTyGEcEJy5y+EEE5Ikr8QQjghSf5CCOGEJPkLIYQTkuQvhBBOSD7y\nEoqqra0lLS2N/Px8DAYDGo2Gfv36odPpGDBggNLh2QkJCWHx4sWMHz/eYceIjY3Fx8cHvV7vsGMI\nIclfKKampob58+dz+/ZtoqOjCQwMpLq6mpycHBYuXMjChQuZOHGiw+Oor69HrVY7/DgN3bt3j9at\n5V9QKEP6+QvFbNy4kezsbJKTk+2KjcfHx5OXl0dqaiodOnTAYDCg0+nQ6/X8+OOPFBYW4unpiU6n\nIzw83LpdXV0dSUlJ5OfnU1VVhZ+fH1OnTmXkyJHWdUJCQpgzZw5//vknR44c4dlnnyUuLo7MzEzy\n8vK4dOmS9Qlkzpw5+Pr6AjB58mS78XDS09Px8fHhzJkzJCYmUlRUhKurK4MHDyYmJsb6hW1eXh5r\n164lPj6ehIQESkpKWLZsmU1cAGvWrLEbh3/x4sX8/vvv3Lhxw25IhqVLl6JWq1m5ciUFBQV88MEH\nrFq1irS0NIqLi+nUqRPR0dE2x7l58ybbtm3j6NGj3Llzh169evHuu+82ySct4TjS5i8UYbFY2L9/\nP6NHj7ZL/ABTpkzh7t27HDx40GZ+YmIiISEhbN++nfDwcL744guOHDli3efSpUs5f/48y5cvZ8eO\nHYSFhbFq1SqOHTtms5+UlBR69+5NYmIis2bNsm4/c+ZMkpKSWLNmDffu3WPJkiXWETG3bt0KQExM\nDJmZmWRmZtKxY0du3rzJokWL6NChA1u2bCEuLo7S0lKWL19u97sSEhKYOXMmycnJBAUF2S2fO3cu\n/fv3Z9SoUdZjhISEEBYWRkFBAZcuXbKue+3aNX799VdeffVVm31s3ryZyZMnk5SUxLBhw/joo484\nd+4ccH9EzwULFlBbW8vatWtJSkri+eefZ9GiRZSUlDz6jyZaFEn+QhFGo5HKykp69OjR6PJOnTrR\ntm1bLly4YDN/3LhxTJw4ET8/P3Q6HcOHD+fLL78E4OTJk5w6dYpVq1YRFBSEVqslNDSU0aNHk5WV\nZbOfF154gUmTJuHr60u3bt0AeOONNxg0aBBarZY+ffqg1+u5cOECRUVFAHh5eQHg4eGBt7c33t7e\ntGrViu+++w53d3f0ej09e/YkKCiIJUuWcPr0aY4fP25z3FmzZhEcHIxWq2103B0PDw9at26NRqOx\nHkOj0RAUFIS/vz/Z2dnWdXNycvDx8WHQoEE2+4iMjOTFF1+kW7duzJ49m4CAADIyMgD4+eefqa6u\nZsWKFfTp0wdfX1+mTp1KUFAQu3fvfuTfTLQs0uAompX+/fvbTAcFBZGSkgJAUVERJpOJSZMm2axz\n7949unTpYjOvb9++dvs+efIk6enplJaWUllZicVyv0XUYDDwzDPPPDSm0tJSAgMDbd4bBAQE0LZt\nW0pLSxk4cOAjj/u4wsLCSE5OZvr06bi4uJCTk0NYWJjdIG2NnaM//vgDuH+Obt26Zfe0UF9fbzPs\ns2j5JPkLRTz11FO0a9fuoU0NV69epaamBj8/v8fep8Viwc3NjW3bttkta5jY3NzcbKavXLmCXq9n\n1KhRREVF4eXlhclkYvr06TaFUP6thsd9EmPGjCExMZFffvkFV1dXbt68yYQJE55oHxaLha5duxIX\nF2e3zNXV9R/HJpofSf5CES4uLrz88svk5OQwbdo0u3b/1NRU1Gq13QvR06dPM3z4cOv0qVOnrE1H\nvXv3pra2lrq6OgICAp4onqKiIm7fvs28efNwd3cHoKCgwG691q1bYzKZbOb16NGD3Nxcm15D586d\no6amxm4s/cehVqsxm812893d3RkzZgzZ2dmo1WqGDh3aaNPR6dOnbX5/w3OUl5eHm5tbo9sK5yFt\n/kIxM2bMoEuXLixcuJCDBw9y5coVzp07x8aNG/n+++95//336dChg802+/btIy8vj4sXL5KRkcGh\nQ4eIjIwEYODAgQQHB7NixQry8/MpLy/n7NmzZGVl/b/t2X5+fqhUKjIyMrh8+TLHjh0jISHBbj2t\nVsvx48e5du0aFRUVmM1mXn/9dWpra1mzZg0lJSUUFhayevVq+vfvz3PPPffE50Wr1XL27FkuXrxI\nRUUFd+/etS4LDQ3lt99+4+jRo4SGhja6fUZGBocPH6asrIytW7dSXFzMm2++Cdx/etBqtej1eo4d\nO4bBYODMmTOkp6fbvVwXLZvc+QvFeHh4sHnzZtLS0ti+fTtXrlyxdrH89NNPG02c0dHR/PDDD8TH\nx+Pp6UlMTAzDhg0DQKVS8cknn5CSksKWLVu4fv067dq1IyAgwHqBeJiePXsSGxtLWloaaWlp+Pv7\nM2/ePObPn2+z3ty5c0lISGDKlCnU19dbu3quW7fO2nNIrVYzZMgQYmJi/tF50el0lJWVMXPmTGpr\na20+KgsICKBPnz5UVFQQHBzc6PazZ88mNTWV8+fP07FjR5YtW2Z9EnB1deXzzz9nx44drFu3DqPR\niJeXF4GBgTbvJkTLJ/38RbPwoJ9/fHy8U/dHN5lMTJ06ldDQUKKiomyWPejn/+CCJMSjyJ2/EM2A\n2WymoqKC3NxcjEajXW8dIZ6UJH8hmoGrV6+i0+lo3749H374IZ6enkqHJJo5afYRQggnJL19hBDC\nCUnyF0IIJyTJXwghnJAkfyGEcEKS/IUQwglJ8hdCCCckyV8IIZzQ/wG48TbZ46PVjQAAAABJRU5E\nrkJggg==\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f61c92b0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "marker = 'o'\n",
    "\n",
    "x = np.array(range(1, 8))\n",
    "y = np.array([56.9,22.2,0.7,0.0,0.0,7.8,12.4])\n",
    "labels = [\"Arithmetic\",\"Relational\",\"Logical\",\"Bitwise\",\"Assignment\",\"Barrier\",\"Loop\"]\n",
    "\n",
    "plt.plot(x, y, marker)\n",
    "#plt.legend(numpoints=1,loc=4)\n",
    "plt.title('Surviving mutations for Scan/Rodinia by type', fontsize=13)\n",
    "plt.xlabel('Operator type', fontsize=13)\n",
    "plt.ylabel('Percentage', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(x,labels,rotation=270)\n",
    "plt.axhline(y=56.9,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 8);\n",
    "plt.yticks(range(0,60,10))\n",
    "plt.ylim(0,60);\n",
    "plt.tight_layout()\n",
    "plt.savefig('surviving-scanrodinia.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEzCAYAAAA8bARZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEQghhIn7N15ZsW9CH1HwAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<matplotlib.figure.Figure at 0x7f80f61340f0>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "marker = 'o'\n",
    "\n",
    "x = np.array(range(1, 8))\n",
    "y = np.array([53.7,24.8,5.9,0.0,6.9,0.0,8.9])\n",
    "labels = [\"Arithmetic\",\"Relational\",\"Logical\",\"Bitwise\",\"Assignment\",\"Barrier\",\"Loop\"]\n",
    "\n",
    "plt.plot(x, y, marker)\n",
    "#plt.legend(numpoints=1,loc=4)\n",
    "plt.title('Surviving mutations for PolyBench by type', fontsize=13)\n",
    "plt.xlabel('Operator type', fontsize=13)\n",
    "plt.ylabel('Percentage', fontsize=13)\n",
    "plt.tick_params(axis='both', which='major', labelsize=13)\n",
    "plt.xticks(x,labels,rotation=270)\n",
    "plt.axhline(y=53.7,linestyle='dotted',color='red')\n",
    "plt.xlim(0, 8);\n",
    "plt.yticks(range(0,60,10))\n",
    "plt.ylim(0,60);\n",
    "plt.tight_layout()\n",
    "plt.savefig('surviving-polybench.png')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/GroupedGraph.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "#plt.style.use('classic')\n",
    "import numpy as np\n",
    "\n",
    "fig_size = plt.rcParams[\"figure.figsize\"]\n",
    "fig_size[0] = 6\n",
    "fig_size[1] = 3.5\n",
    "plt.rcParams[\"figure.figsize\"] = fig_size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [0*100, 5/47*100, 8/47*100,  0*100, 23/50*100, 0*100] #Oyente\n",
    "bars2 = [0*100, 0*100,    0*100,     1*100, 1*100,     1*100] #Remix\n",
    "bars3 = [1*100, 1*100,    1*100,     1*100, 1*100,     1*100] #Our method\n",
    "    \n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    " \n",
    "# Make the plot #7f6d5f, #557f2d, #2d7f5e\n",
    "plt.bar(r1, bars1, color='#0992f4', width=barWidth, edgecolor='#ffffff', linewidth=0,linestyle='solid', label='Oyente')\n",
    "plt.bar(r2, bars2, color='#f46842', width=barWidth, edgecolor='#0992f4', linewidth=0,linestyle='solid', label='Remix')\n",
    "plt.bar(r3, bars3, color='#3b9329', width=barWidth, edgecolor='#42f453', linewidth=0,linestyle='solid', label='Our Method')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.xlabel('Type of Vulnerability')\n",
    "plt.ylabel('Recall Rate')\n",
    "plt.xticks([r + barWidth for r in range(len(bars1))],\n",
    "           ['Division by Zero', 'Overflow', 'Underflow', 'TxOrigin', 'Timestamp Usage', 'Out of Gas'],\n",
    "          rotation=30,ha=\"right\")\n",
    " \n",
    "# Create legend & Show graphic\n",
    "plt.legend(numpoints=1,loc='center left', bbox_to_anchor=(1, 0.5))\n",
    "plt.tight_layout()\n",
    "plt.savefig('recall-rate.png',dpi=800)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "0.3404255319148936\n",
      "0.2482758620689655\n"
     ]
    }
   ],
   "source": [
    "# overall precision and recall rate for Oyente\n",
    "precision_rate_oyente_overall = (5.0+8.0+51.0)/(61.0+76.0+51.0)\n",
    "recall_rate_oyente_overall = (5.0+8.0+23.0)/(47.0+47.0+51.0)\n",
    "print(precision_rate_oyente_overall)\n",
    "print(recall_rate_oyente_overall)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.2\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [0*100, 5/61*100, 8/76*100,  0*100, 1*100,  0*100] #Oyente\n",
    "bars2 = [0*100, 0*100,    0*100,     1*100, 1*100,  1*100] #Remix\n",
    "bars3 = [1*100, 1*100,    1*100,     1*100, 1*100,  1*100] #Our method\n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    " \n",
    "# Make the plot #7f6d5f, #557f2d, #2d7f5e\n",
    "plt.bar(r1, bars1, color='#0992f4', width=barWidth, edgecolor='#ffffff', linewidth=0,linestyle='solid', label='Oyente')\n",
    "plt.bar(r2, bars2, color='#f46842', width=barWidth, edgecolor='#0992f4', linewidth=0,linestyle='solid', label='Remix')\n",
    "plt.bar(r3, bars3, color='#3b9329', width=barWidth, edgecolor='#42f453', linewidth=0,linestyle='solid', label='Our Method')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.xlabel('Type of Vulnerability')\n",
    "plt.ylabel('Precision Rate')\n",
    "plt.xticks([r + barWidth for r in range(len(bars1))],\n",
    "           ['Division by Zero', 'Overflow', 'Underflow', 'TxOrigin', 'Timestamp Usage', 'Out of Gas'],\n",
    "          rotation=30,ha=\"right\")\n",
    " \n",
    "# Create legend & Show graphic\n",
    "plt.legend(numpoints=1,loc='center left', bbox_to_anchor=(1, 0.5))\n",
    "plt.tight_layout()\n",
    "plt.savefig('precision-rate.png',dpi=800)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig_size = plt.rcParams[\"figure.figsize\"]\n",
    "fig_size[0] = 5.5\n",
    "fig_size[1] = 3\n",
    "plt.rcParams[\"figure.figsize\"] = fig_size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYQAAADQCAYAAAAH1RaGAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzt3Xl8VdW5//HPk4R5klEpMihjYjAKaFW0lcGptUirVAtXcaTWWsD+2kr92eH+bsvFS7W3kelaUWwFi6UWkVbUi1gc0YDKJGKQQVA04oBCCCbn+f2xV+AYMpwA5xxIvu/XK6+zz9r77LX2TnKevdfa+9nm7oiIiGSkuwEiInJkUEAQERFAAUFERAIFBBERARQQREQkUEAQERFAAUFERAIFBBERARQQREQkyEp3Aw5Fu3btvFu3buluhojUYPny5R+6e/t0t0Oqd1QHhG7dulFQUJDuZohIDcxsc7rbIDVTl5GIiAAKCCIiEiQtIJjZfWb2gZmtjitrY2ZPmdlb4bV1KDczyzezQjNbaWb9ktUuERGpXDLPEGYBF1YomwAsdveewOLwHuAioGf4GQNMT2K7RESkEkkLCO6+FPioQvElwANh+gFgeFz5nzzyEnCMmXVMVttERORAqR5DONbd3wMIrx1CeSfgnbjltoYyERFJkSPlslOrpKzSR7mZ2RiibiW6dOmSzDZV6uwpOQkt99zNa5PckvojkX2u/Q1N796V0HJFa4fVuMwFJ71X4zLa53VPqs8Q3i/vCgqvH4TyrUDnuOWOB96tbAXufo+7D3D3Ae3b6z4XEZHDJdUBYQEwOkyPBh6NK78qXG10BvBpedeSiIikRtK6jMzsIeBcoJ2ZbQV+BUwCHjaz64AtwIiw+D+BbwCFwG7gmmS1S0REKpe0gODu36ti1pBKlnXgh8lqi4iI1Ex3KouICKCAICIigQKCiIgACggiIhIoIIiICKCAICIigQKCiIgACggiIhIoIIiICKCAICIigQKCiIgACggiIhIoIIiICKCAICIigQKCiIgACggiIhIoIIiICKCAICIigQKCiIgACggiIhIoIIiICKCAICIiQVoCgpndYmZrzGy1mT1kZo3N7AQzW2Zmb5nZXDNrmI62iYjUVykPCGbWCRgLDHD3XCATuAK4A/i9u/cEPgauS3XbRETqs3R1GWUBTcwsC2gKvAcMBuaF+Q8Aw9PUNhGReinlAcHdtwG/A7YQBYJPgeXAJ+5eGhbbCnSq7PNmNsbMCsysoKioKBVNFhGpF9LRZdQauAQ4AfgK0Ay4qJJFvbLPu/s97j7A3Qe0b98+eQ0VEaln0tFlNBTY6O5F7v4F8AhwFnBM6EICOB54Nw1tExGpt9IRELYAZ5hZUzMzYAiwFlgCXBaWGQ08moa2iYjUW+kYQ1hGNHi8AlgV2nAPcCvwYzMrBNoCM1PdNhGR+iyr5kUOP3f/FfCrCsVvA6enoTkiIoLuVBYRkUABQUREgAQCQhj8/YWZ/TG872lmFye/aSIikkqJnCHcD5QAZ4b3W4HfJK1FIiKSFokEhO7u/l/AFwDuXgxYUlslIiIpl0hA2GtmTQh3DptZd6IzBhERqUMSuez018AioLOZzQYGAtcks1EiIpJ6NQYEd3/SzJYDZxB1FY1z9w+T3jIREUmpRK4yWuzuO9z9H+6+0N0/NLPFqWiciIikTpVnCGbWmOhZBe1ChtLygeSWRFlKRUSkDqmuy+j7wHiiL//l7A8IO4GpSW6XiIikWJUBwd3/APzBzH7k7nensE0iIpIGiQwq321muUAO0Diu/E/JbJiI1G3Lly/vkJWVdS+Qi9LopEoMWF1aWnp9//79P6g4s8aAYGa/As4lCgj/JHq62XOAAoKIHLSsrKx7jzvuuOz27dt/nJGRUekTEuXwisViVlRUlLN9+/Z7gWEV5ycSlS8jeojNdne/BsgDGh3eZopIPZTbvn37nQoGqZORkeHt27f/lOis7MD5Cayj2N1jQKmZtQQ+AE48jG0UkfopQ8Eg9cI+r/S7P5E7lQvM7Bjgj0RXG30OvHz4miciIkeCRAaVbwqTM8xsEdDS3Vcmt1kiUt80vXtX/8O5vt0/ara8pmU2bNjQYMyYMV0KCwubxGIxhg4d+un06dO3Nm7c+LCduUyYMOG4SZMmbT9c60umWo3su/smoKT82QgiIkerWCzG8OHDewwbNuyTzZs3r964cePqXbt2ZYwbN67T4awnPz+/4+FcXzJVGRDM7GQze9LMVpvZb8zsWDP7G7AYWJu6JoqIHH6PPfZYi0aNGsXGjRu3AyArK4sZM2a8M3fu3Ha5ubnZL7zwQpPyZfv169dn2bJlTXbu3JkxYsSIbrm5udnZ2dk5Dz744DEA+fn5bc8///zu55xzTs+uXbvm3njjjccD3HTTTZ1KSkoy+vTpkzNs2LATAKZNm9amb9++2X369MkZOXJk19LS0nRsfqWqO0P4IzAHuBQoAlYAbwM93P33KWibiEjSrFq1qkleXt7u+LI2bdrEOnbsuPeCCy745N57720HsHLlykZ79+61r371q8W33XZbx0GDBu1cvXr1G88+++ybt99++/E7d+7MAFi7dm3T+fPnv/3GG2+sWbBgQevCwsIG06ZN29aoUaPYunXr1i5YsGDjihUrGs+bN69NQUHBunXr1q3NyMjwGTNmtE3H9lemujGERu4+K0y/aWY/ASa4e9mhVhoGqctvSHHgWuBNYC7QDdgEfNfdPz7UukREKuPumNkBYwXuzmWXXfbJ5Zdf3r2kpGTrjBkz2o0cOfJDgGeeeablE088cUx+fv5xACUlJVZYWNgQ4Oyzz97Ztm3bMoAePXrs2bBhQ6MePXp8Eb/uRYsWtVi9enXTvLy8bIA9e/ZkdOjQ4Yg5RaguIDQ2s1PZn8Poc+BkMzMAd19xCPX+AVjk7peZWUOiJHq3AYvdfZKZTQAmALceQh0iIlXq27dv8aOPPto6vuyjjz7K2L59e8Pc3NySc845Z+ecOXOOWbBgQZvly5evhShYzJs3rzAvL+9LDwl77rnnmjVs2HBfcMnMzPQvvvjigCdLuruNGDFix9SpU7cla7sORXVdRu8BdwF3hp/tce9/d7AVhnsZvgbMBHD3ve7+CXAJ8EBY7AFg+MHWISJSk2HDhn22Z8+ejClTprQFKC0t5aabbuo8YsSID1u0aBG78cYbP7z11ls75+Xl7Tr22GPLAAYNGrTzzjvvPDYWiwHw/PPPN6mmCgCysrK8pKTEAC688MKdCxcubL1t27YsgPfffz9z/fr1DZO2kbVUXXK7QUmq80SiMYn7zSyP6N6GccCx7v5eqPs9M+tQ2YfNbAwwBqBLly5JaqKIpFoil4keThkZGcyfP79wzJgxXSdPntwxFosxePDgT/Pz87cBnHPOObubNWtWds011+x7INikSZPeHTNmTJc+ffrkuLsdf/zxJUuWLCmsrp5Ro0YVZWdn5+Tm5u5esGDBxttvv33bkCFDesViMRo0aOD5+flbevXqtTfZ25uIRG5MS0ad/YAfufsyM/sDUfdQQtz9HuAegAEDBuguRxE5aD169Pji6aefrvQLfdOmTQ3c3b797W/vLC9r3ry5z5kzZ3PFZceOHbsD2FH+Pj5ITJ8+fRuwr4vohhtu+PiGG244IsdH05FhcCuw1d2XhffziALE+2bWESC8HpCJT0QkFaZMmdL2jDPOyP7lL3+5LTMzM93NSZmUBwR33w68Y2a9Q9EQovsaFgCjQ9lo4NFUt01EBODmm2/esX379pXXXnvtEXkknywJdRmZWSega/zy7r70EOr9ETA7XGH0NnANUXB62MyuA7YAIw5h/SIiUkuJPA/hDuByoqP48nsQHDjogODurwEDKpk15GDXKSIihyaRM4ThQG93L6lxSREROWolMobwNtAg2Q0REZH0SuQMYTfwmpktBvadJbj72KS1SkTqnV0/GHJY0183m764xvsaMjMz+/fs2bO4rKzMOnfuXPLwww9vbNeu3SGn55k9e3arNWvWNJk4ceJRkfa6XCIBYUH4ERGpU8oTzwF85zvf6TZ58uT2d9xxxyF/iY8aNepT4NNDbmCK1dhl5O4PAA8R3VG8HJgTykRE6owzzjhj17Zt2/alkfjFL35xbG5ubnavXr1ybrnllq8AvPnmmw1POOGEky6//PKuPXv2PGnYsGEnzJ8/v0W/fv36dO3aNXfJkiVNIUqHfdVVV3UBGDJkSPfy9BiTJ09uV54G+0iUyFVG5xLlFtpElOius5mNPsTLTkVEjhilpaUsWbKkxXXXXfchwCOPPNKysLCw8cqVK99wd4YOHdrj8ccfb37iiSfufeeddxrPnTv37f79+28++eSTs2fPnt22oKBg3Zw5c4757W9/23HQoEEb4tc9a9aszQMHDuzTo0ePkqlTpx63bNmyN9KzlTVLZFD5TuB8d/+6u38NuADQ8xBE5KhX/vCa1q1bn/LJJ59kDR8+fCfAokWLWi5durRlTk5OzkknnZSzYcOGxuvWrWsM0KlTp5LTTz+9ODMzk169ehUPHjx4Z0ZGBv369du9devWRhXr6Ny5c+ltt9327sUXX9x74sSJ75QnyjsSJRIQGrj7m+Vv3H09uupIROqA8jGETZs2rdq7d69NmjSpA0RprsePH//eunXr1q5bt27tli1bVt9yyy0fAsSnuc7IyKD8+cuZmZmUlZUdkPIaoofxtGrVqnTbtm1H9HdnIgGhwMxmmtm54eePRGMJIiJ1Qtu2bcvy8/O3TJ069diSkhK76KKLdv75z39u9+mnn2YAbNy4sUF5yuraWrJkSdPFixe3Wr58+dopU6Yct27duiMm3XVFiWzgD4AfAmOJxhCWAtOS2SgRqX8SuUw0mQYOHFicnZ1dfO+997b+4Q9/+NGaNWsan3baaX0AmjZtGps9e/bGrKysWmVYLi4uthtvvLHbzJkzN3Xr1u2LiRMnvjN69OhuL7744vqMjHTkFq2euR+9GaQHDBjgBQUFKa3z7Ck5CS333M1rk9yS+iORfa79DU3v3pXQckVrh9W4zAUnvVfjMrXZ52a23N2/lK7m9ddf35SXl/dhVZ+R5Hn99dfb5eXldatYXuUZgpk97O7fNbNVRLmLvsTdTz68TRQRkXSqrstoXHi9OBUNERGR9KqyE6v8cZbAh8A77r4ZaATkAe+moG0iIpJCiYxqLAUah2ciLCZ6dsGsZDZKRERSL5GAYO6+G/gOcLe7fxtIbGRVRESOGgkFBDM7ExgF/COUHdT1uCIicuRK5It9PPBz4O/uvsbMTgSWJLdZIlLfnD0l57Cmv37u5rU13tewYcOGBmPGjOlSWFjYJBaLMXTo0E+nT5++tfzu44Nx6aWXdvvnP//Z+t133329devWMYBrrrmm86xZszq8++67r3fs2LG0qs9OmDDhuEmTJm2HKJHexRdf3POtt95aczDtOJjPJ5Lt9F/uPszd7wjv39azEETkaBeLxRg+fHiPYcOGfbJ58+bVGzduXL1r166McePGdarNekpLD/x+79y5c8lDDz10DEBZWRnPP/98iw4dOnxR07ry8/M71qbuw63KgGBm/x1eHzOzBRV/UtdEEZHD77HHHmvRqFGj2Lhx43YAZGVlMWPGjHfmzp3b7rPPPsuIT2ENMGjQoB4LFy5sAdC0adNTx48f/5WTTz65z+LFi5tXXPell1760bx589oA/OMf/2hx2mmnfR5/l/O0adPa9O3bN7tPnz45I0eO7FpaWspNN93UqTzZXnmK7LKyMq644oquPXr0OGngwIE9P//8cwN44YUXmuTl5fXp1atXznnnnde9qKgoE+DZZ59t2rt375xTTjmlz1133dWhtvukujOEP4fX3xFlPK34IyJy1Fq1alWTvLy83fFlbdq0iXXs2HHv2rVrD8haGq+4uDgjNze3eOXKlesuuOCCzyvO79WrV8mOHTuyioqKMufMmdNm5MiRH5XPW7FiReN58+a1KSgoWLdu3bq1GRkZPmPGjLbTpk3bVp5sb8GCBRsBtmzZ0njs2LEfFBYWrmnVqlXZn/70p9YAV1999QkTJ07cun79+rUnnXRS8a233voVgOuuu67bXXfdteW1115bdzD7pMoxBHcv738rAIrdPQZgZplE9yOIiBy13B0zqywLA2aVJi3dJzMzk6uvvvrj6pb51re+9fF9993XZsWKFc1mz569ubx80aJFLVavXt00Ly8vG2DPnj0ZHTp0qHRcoVOnTiVnnXVWMcCpp566e9OmTY127NiR+dlnn2V+85vf/Bzghhtu2DFixIgTK5Zfe+21O55++ulWNeyGL0lkUHkxMBQoj4JNgCeBs2pTUUUhsBQA29z9YjM7AfgL0AZYAVzp7nsPpQ4Rkar07du3+NFHH20dX/bRRx9lbN++vWF2dnZJQUFBk1gstm9eSUnJvh6Vhg0bxrKyqv/6HD169Menn3569mWXXbYjMzNzX7m724gRI3ZMnTp1W01tjE+1nZmZ6cXFxdXdTFxjIKtJIpedNnb3fadEYbrpIdUaGQfEPznoDuD37t4T+Bi47jDUISJSqWHDhn22Z8+ejPLHW4Z+/M4jRoz4sEWLFrHu3bvvXbNmTdOysjIKCwsbrFy5sllt1t+zZ8+9t91227bx48cXxZdfeOGFOxcuXNi6PJ32+++/n7l+/fqGAFlZWV5SUlLtt3rbtm3LWrZsWbZo0aLmADNnzmx75plnft6uXbuy5s2blz3xxBPNAWbNmtWmNu2FxM4QdplZP3dfAWBm/YHi2lYUz8yOB74J/Bb4sUVhbTAwMizyAPBrYPqh1CMiR49ELhM9nDIyMpg/f37hmDFjuk6ePLljLBZj8ODBn+bn528DOO+88z6fOnVqSe/evU/q3bt3cU5Ozu6a1lnRT3/60wOyufbv33/P7bffvm3IkCG9YrEYDRo08Pz8/C29evXaO2rUqKLs7Oyc3Nzc3ZMnT67yDOL+++/f+IMf/KDr2LFjM7p06VLy0EMPbQKYOXPmpuuvv75bkyZNYoMHD95Z2/bWmP7azE4j6sopz1/UEbg8boyh1sxsHvCfQAvgJ8DVwEvu3iPM7ww87u65lXx2DDAGoEuXLv03b95ccZGkUvrr1FP668Qo/bUkqtbpr8u5+ytm1gfoTfSAnHXuXuP1tFUxs4uBD9x9uZmdW15cWdVVtOce4B6InodwsO0QEZEvqzEgmFlT4MdAV3e/wcx6mllvd194kHUOBIaZ2TeAxkBL4L+BY8wsy91LgeNRRlURkZRKZFD5fmAvcGZ4vxX4zcFW6O4/d/fj3b0bcAXwtLuPIkqHcVlYbDTw6MHWISJHhVgsFju0y2Kk1sI+j1U2L5GA0N3d/wv4AsDdi6m8i+dQ3Uo0wFwItAVmJqEOETlyrC4qKmqloJA6sVjMioqKWgGrK5ufyFVGe82sCaFP38y6AyWHo3Hu/gzwTJh+Gzj9cKxXRI58paWl12/fvv3e7du355LYwakcuhiwurS09PrKZiYSEH4FLAI6m9lsojGAqw9b80SkXurfv/8HQM2XPEnKVBsQwv0B64gejnMGUVfROHfXpWIiInVMtQHB3d3M5rt7f/Y/HEdEROqgRPrtXgo3p4mISB2WyBjCIOBGM9sE7CLqNnJ3PzmZDRMRkdRKJCBclPRWiIhI2lUZEMysMXAj0ANYBcwMdxGLiEgdVN0YwgPAAKJgcBF6SpqISJ1WXZdRjrv3BTCzmcDLqWmSiIikQ3VnCPsymqqrSESk7qvuDCHPzMofsGBAk/C+/CqjlklvnYiIpEyVAcHdM6uaJyIidY8SSomICKCAICIigQKCiIgACggiIhIoIIiICKCAICIigQKCiIgACggiIhIoIIiICJCGgGBmnc1siZm9YWZrzGxcKG9jZk+Z2VvhtXWq2yYiUp+l4wyhFPg/7p4NnAH80MxygAnAYnfvCSwO70VEJEVSHhDc/T13XxGmPwPeADoBlxA9g4HwOjzVbRMRqc/SOoZgZt2AU4FlwLHu/h5EQQPoUMVnxphZgZkVFBUVpaqpIiJ1XtoCgpk1B/4GjHf3nTUtX87d73H3Ae4+oH379slroIhIPZOWgGBmDYiCwWx3fyQUv29mHcP8jsAH6WibiEh9lY6rjAyYCbzh7nfFzVoAjA7To4FHU902EZH6rLonpiXLQOBKYJWZvRbKbgMmAQ+b2XXAFmBEGtomIlJvpTwguPtzRI/hrMyQVLZFRET2053KIiICKCCIiEiggCAiIoACgoiIBAoIIiICpOey07RoeveuGpfZ/aNmKWiJiMiRSWcIIiICKCCIiEiggCAiIoACgoiIBAoIIiICKCCIiEiggCAiIoACgoiIBAoIIiICKCCIiEiggCAiIoACgoiIBPUmuZ2knhIKihxddIYgIiKAAoKIiAQKCCIiAhxhAcHMLjSzN82s0MwmpLs9IiL1yRETEMwsE5gKXATkAN8zs5z0tkpEpP44YgICcDpQ6O5vu/te4C/AJWluk4hIvWHunu42AGBmlwEXuvv14f2VwFfd/eYKy40BxoS3vYE3k9y0dsCHSa5D9tP+Tr1U7POu7t4+yXXIITqS7kOwSsoOiFbufg9wT/KbEzGzAncfkKr66jvt79TTPpdyR1KX0Vagc9z744F309QWEZF650gKCK8APc3sBDNrCFwBLEhzm0RE6o0jpsvI3UvN7GbgCSATuM/d16S5WZDC7ikBtL/TQftcgCNoUFlERNLrSOoyEhGRNFJAEBERoI4FBDM73sweNbO3zGyDmf0hDFAfjnVPNrM14fXXZvaTw7Heo42ZdTOz1RXKarU/zOwZM6vVZY5m1sfMXjOzV82su5l9XpvPp4qZtQ3tfM3MtpvZtrj3LySx3m5mNjJZ66+iznPNbGGFslnhniI5CtWZgGBmBjwCzHf3nkAvoDnw20Ncb/nA+/eBfu7+00NqqNRaSGsyHHjU3U919w3pblNV3H2Hu5/i7qcAM4Dfl79397OSWHU3IKUBQeqeOhMQgMHAHne/H8Ddy4BbgGvN7BUzO6l8wXCE2t/MmpnZfWH+q2Z2SZh/tZn91cweA540swVAM2CZmV0eX6mZnWJmL5nZSjP7u5m1NrMOZrY8zM8zMzezLuH9BjNrmoodkmphv95hZi+b2XozOyeUNzGzv4R9NBdoEveZ883sRTNbEfZ581C+ycx+aWbPAZcD44HrzWxJhTotnLWtNrNV5b8fM5tmZsPC9N/N7L4wfZ2Z/SYV+6Oi8rOacGT9LzN7OOynSWY2Kuy3VWbWPSzX3sz+Fv4+XzGzgaH863FnHa+aWQtgEnBOKLslnDE8G/brCjM7q5Z1zzKzGWEd683s4oPY3klmtjb83n8Xyr5lZstCu//XzI6N29anQlv/x8w2m1m7MO/fQvteC/MyD/23IZVy9zrxA4wlOhqrWP4q8Cvg38P7jsD6MD0R+LcwfQywnuiL/2qiG+XaxK3n87jpXwM/CdMrga+H6f8H/HeYXgO0BG4musdiFNAVeDHd++oQ93M3YHWFsl8DPwGeAe4MZd8A/jdM/5joMmKAk4FSYABRyoSlQLMw71bgl2F6E/CzyvZ5/O8DuBR4iuhS5WOBLeF3fAUwOSzzMvBSmL4fuCBF+6qqNp8LfBLa2QjYFvf3OS7ub2gOcHaY7gK8EaYfAwaG6eZEl4+fCyyMq6sp0DhM9wQKaln3LGAR0UFjT6L/h8YVtu9LdcZ97jKgDVFamfIrGY8Jr63jyq6P+3uZAvw8TF9IlKWgHZAdtrdBmDcNuCrd/wd19eeIuQ/hMDAqSXURyp8BphMFhu8Cfw3zzgeG2f7+78ZE/3gAT7n7R9VWaNaK6A/9X6Hogbh1vwAMBL5GFHguDG15tlZbdeSp6jrl8vJHwutyouAB0T7IB3D3lWa2MpSfQZTZ9vmox4+GwItx65ybQHvOBh7y6IzwfTP7F3Aa0X4eb1HG3LVAazPrCJxJdPCQbq+4+3sQnTUCT4byVcCgMD0UyAn7BqBlOBt4HrjLzGYDj7j71rhlyjUAppjZKUAZURdqbeoGeNjdY8BbZvY20Ad4LW5+dX8LO4E9wL1m9g+gfKzheGBu+F00BDaG8rOBbwO4+yIz+ziUDwH6A6+EbWwCfFBFvXKI6lJAWEN0tLiPmbUkSofxCrDDzE4m6n74fvkiwKXu/maFz30VqPmBwNV7FjiH6KzgUaKjX2f/P8bRagfRUV68Nuz/xy4Jr2V8+e+rqmD9lLt/r4q6EvkdVJYDC3ffZmatiQLx0tDG7xIdpX+WwHqTrSRuOhb3Psb+/ZYBnOnuxRU+Oyl8yX4DeMnMhlay/luA94G8sJ49tawbDvydVXxf1d/Chx7daHo60Rf6FURnyoOBu4G73H2BmZ1LdBYFVfweQ/kD7v7zKubLYVSXxhAWA03N7CrYNxB5JzDL3XcTpdP+GdDK3VeFzzwB/MjCoYeZnVqbCt39U+Dj8r5y4Eqg/GxhKfBvwFvhKOsjon/g5w9y+44I7v458J6ZDQEwszZEX7rPVfOxpURdZphZLlG3EcBLwEAz6xHmNTWzXpWvotp1X25mmWbWnuhs5OUw70WisYelRAH6JxxdZ2hPEn2RAtF4VXjt7u6r3P0OoIDoyP0zoEXcZ1sB74W/vSuJutRqa4SZZYRxhRM5MLPwW8BXzCw7tKsrUQB6zaKxoFbu/k+i38Epce3aFqZHx63rOaKAjZmdz/5Asxi4zMw6hHltQj2SBHUmIHjUwfhtoj/it4jGA/YAt4VF5hEdqTwc97H/IDq1XmnRpZT/cRBVjwYmh26QU4jGEXD3TWH+0vD6HPCJu398wBqOPlcBt5vZa8DTRH3Q1V35Mx1oHvbRzwhf2O5eRDRe81CY9xLRl1tt/J1oHOf10Jafufv2MO9ZIMvdC4EVREevR1NAGAsMCIOya4EbQ/l4iwbRXweKgceJ9kGpmb1uZrcQ9bWPNrOXiLqLDuaM902iA5zHgRvdPf4sA3cvITrouT/8LcwDrg8HSi2AheH3+i+iMxaIzgj+ambP8uWU2/8OnG9mK4gekvUe8Jm7rwVuJ7q4YyXReFHHg9gWSYBSV4jIAcxsFtGA8bxRk6pVAAAEQElEQVQU1dcIKAtdTWcC0z26dFdSqC6NIYjI0asL8LCZZQB7gRvS3J56SWcIIiIC1KExBBEROTQKCCIiAiggiIhIoIBQB1j1GTYPS7bXBNuREy57fNXMusWVP2hm11VY9jKLckRVt74HzWx4clq7r44e4ZLJyubdb2a9w/RWMzsm3O/wbCg70cyuSGb7RFJJAaEO8OozbO5NYVO+A8zzKCPpprjyh4juAYl3RShPOtufsbZW3P2ainexu3uZu5ffiHgiB26XyFFLAaEOM7P/NLMfxr2/w8xuMrOhZrbEzOZblI1yatzd2hfZ/uyjc82sWSXr7WdRxsqVFmXjbGVRZtGbgRvN7H8rfORJ4OS4u02bEyVGW1DxCN3MJpjZ7ZXUudWi5y68GurtVb4uizJzvhzmfSuUX29RhtWFwONm1tLMng7btdK+nL2zgZn92aJsnw+bWZOwjufK7w6Oa0eWmX0S3k4CBoUzsbFm9kK4E7t82WUWl2VX5EingFC33Ut0J3B5Ko8R7D8q/ypRSoG+RBklLwlf2BOAIe7ej+ju13GVrPdB4P+4+8lEd7P+wt0XhPomu/uXcuu4+xfA/FA/RM82eMrda3v37Pvufmqo58eh7JfAInc/nShXzp1m1jjMOxO40t3PI7qj95KwXUOB38etNweY6u59ie5u/z6JmQAsCWdi+cBM9u/vHAB3X1PLbRRJGwWEOiykk/jMzPoSpQN4OS51xkvuvilkCf0LUbbJs4i+HF8IR+2j2J+xFIjGK4jSIJfnLnqAKH9QTeK7jQ62u6iyTKrnA/83tHcJX85Y+2Tc9hpwR0h/8CTQ2UK+fWCju78Uph8k2hcH4y9EgTULuJYo1bbIUUN3Ktd95Uet3YD/iSuvLJOlER1tX1nN+qrKSlmTpUA3izLOnkY03gDRsxHiD0wah7LKVJZJ1YDhFXMpmdnX+HL+nquIEqv1C+kRtoa6oOasnglx911m9gwwjCjzrlIvyFFFZwh139+AbxF9OcX37Z9hZl1CV9J3iZLvvQB83cxOBLDoiXI941fm7h8CxRaewMWXM7xWKWTd/CvwJ+CxuMHu7UQZM1uHrp5v1nL7niDu+QZWdcbaVsAHIRicB3SKm3eCmZ0Wpr9H9Zlb41XMMApRd9YU4IWQ5E3kqKGAUMeFDJVLiR4iE4ub9QJRevBVRJlhF7j7+8B1RA8weT0sU1k66iuB34fulxwg0UdSPkSUHvkvFdo3keiZFQuIHmZTG/9OlPZ8lZmtYX9+/Yr+DJxlZgVEYxlvxc1bA9wQtqcZcE+Cdb8KZIZLbceG7VkG7EbdRXIUUi6jOi4kC3uNqFvl7VA2FLjZ3ZN6jX99ZGadiVI0Z7v+ueQoozOEOiwMJm8gGhd4O93tqevM7Bqis6rbFAzkaKQzBBERAXSGICIigQKCiIgACggiIhIoIIiICKCAICIiwf8HRjPXLB2/674AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 396x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.1\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [3/23*100, 1/24*100, 3/3*100] #Oyente\n",
    "bars2 = [0*100,    0*100,    6/6*100] #Remix\n",
    "bars3 = [1*100,    1*100,    1*100] #Our method\n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    " \n",
    "# Make the plot #7f6d5f, #557f2d, #2d7f5e0992f4\n",
    "plt.bar(r1, bars1, color='#0992f4', width=barWidth, edgecolor='#ffffff', linewidth=0,linestyle='solid', label='Oyente')\n",
    "plt.bar(r2, bars2, color='#f46842', width=barWidth, edgecolor='#0992f4', linewidth=0,linestyle='solid', label='Remix')\n",
    "plt.bar(r3, bars3, color='#3b9329', width=barWidth, edgecolor='#42f453', linewidth=0,linestyle='solid', label='Our Method')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.xlabel('Type of Vulnerability')\n",
    "plt.ylabel('Precision Rate')\n",
    "plt.xticks([r + barWidth for r in range(len(bars1))],\n",
    "           ['Overflow', 'Underflow', 'Timestamp Usage'],\n",
    "          rotation=0)#,ha=\"right\"\n",
    " \n",
    "# Create legend & Show graphic\n",
    "plt.legend(numpoints=1,loc='center left', bbox_to_anchor=(1, 0.5))\n",
    "plt.tight_layout()\n",
    "plt.savefig('precision-rate-original-contracts.png',dpi=800)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 396x216 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.1\n",
    " \n",
    "# set height of bar\n",
    "bars1 = [3/5*100, 1*100,    3/6*100] #Oyente\n",
    "bars2 = [0*100,   0*100,    6/6*100] #Remix\n",
    "bars3 = [1*100,   1*100,    1*100] #Our method\n",
    "# Set position of bar on X axis\n",
    "r1 = np.arange(len(bars1))\n",
    "r2 = [x + barWidth for x in r1]\n",
    "r3 = [x + barWidth for x in r2]\n",
    " \n",
    "# Make the plot #7f6d5f, #557f2d, #2d7f5e\n",
    "plt.bar(r1, bars1, color='#0992f4', width=barWidth, edgecolor='#ffffff', linewidth=0,linestyle='solid', label='Oyente')\n",
    "plt.bar(r2, bars2, color='#f46842', width=barWidth, edgecolor='#0992f4', linewidth=0,linestyle='solid', label='Remix')\n",
    "plt.bar(r3, bars3, color='#3b9329', width=barWidth, edgecolor='#42f453', linewidth=0,linestyle='solid', label='Our Method')\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.xlabel('Type of Vulnerability')\n",
    "plt.ylabel('Recall Rate')\n",
    "plt.xticks([r + barWidth for r in range(len(bars1))],\n",
    "           ['Overflow', 'Underflow', 'Timestamp Usage'],\n",
    "          rotation=0)#,ha=\"right\"\n",
    " \n",
    "# Create legend & Show graphic\n",
    "plt.legend(numpoints=1,loc='center left', bbox_to_anchor=(1, 0.5))\n",
    "plt.tight_layout()\n",
    "plt.savefig('recall-rate-original-contracts.png',dpi=800)\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figure/OverheadGraph.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%matplotlib inline\n",
    "import matplotlib.pyplot as plt\n",
    "#plt.style.use('classic')\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "metadata": {},
   "outputs": [],
   "source": [
    "overhead_oyente = [\n",
    "    471,\n",
    "    684.5,\n",
    "    1968.5,\n",
    "    532,\n",
    "    8872.5,\n",
    "    4112.5,\n",
    "     5636.5,\n",
    "    2645.5,\n",
    "    8081.5,\n",
    "    4736.5,\n",
    "    6864.5,\n",
    "    5034.5,\n",
    "    5951,\n",
    "    6210,\n",
    "    3949.5,\n",
    "    6886.5,\n",
    "    3581,\n",
    "    3689,\n",
    "    8866,\n",
    "    9399.5,\n",
    "    3851,\n",
    "    11581,\n",
    "    11904,\n",
    "    9152.5,\n",
    "    5657,\n",
    "    3112.5,\n",
    "    3659,\n",
    "    7930,\n",
    "    6324,\n",
    "    5056,\n",
    "    9155,\n",
    "    12762.5,\n",
    "    5286,\n",
    "    5361,\n",
    "    2565.5,\n",
    "    20036,\n",
    "    25724.5,\n",
    "    6467,\n",
    "    4139,\n",
    "    7056,\n",
    "    7068.5,\n",
    "    12458,\n",
    "    7331.5,\n",
    "    18065.5,\n",
    "    18225.5,\n",
    "    18092,\n",
    "    20796.5,\n",
    "    20607.5,\n",
    "    30565,\n",
    "   \n",
    "    59210.5,\n",
    "    28241.5\n",
    "]\n",
    "\n",
    "\n",
    "overhead_remix = [\n",
    "    1213,\n",
    "    1204,\n",
    "    1678,\n",
    "    1236.5,\n",
    "    2790,\n",
    "    2409,\n",
    "        2487,\n",
    "    1628,\n",
    "    2787,\n",
    "    2462,\n",
    "    2576,\n",
    "    2607,\n",
    "    2529,\n",
    "    2701,\n",
    "    2178,\n",
    "    2597,\n",
    "    3303,\n",
    "    3391,\n",
    "    2904,\n",
    "    2797,\n",
    "    3268,\n",
    "    3169,\n",
    "    3144,\n",
    "    2999,\n",
    "    2575,\n",
    "    2596,\n",
    "    3137,\n",
    "    3447,\n",
    "    2588,\n",
    "    3123,\n",
    "    3129,\n",
    "    3452,\n",
    "    2985,\n",
    "    4125,\n",
    "    3202,\n",
    "    5148,\n",
    "    3495,\n",
    "    2687,\n",
    "    2420,\n",
    "    2821,\n",
    "    1834,\n",
    "    3134,\n",
    "    3844,\n",
    "    3494,\n",
    "    3411,\n",
    "    4608,\n",
    "    3912,\n",
    "    4153,\n",
    "    6868,\n",
    "\n",
    "    5272,\n",
    "    7224\n",
    "]\n",
    "\n",
    "overhead_our = [\n",
    "    551.7,\n",
    "    576.7833333333,\n",
    "    1540.5,\n",
    "    515.5166666667,\n",
    "    1804.6166666667,\n",
    "    1571.4,\n",
    "        3017.7,\n",
    "    1550.1,\n",
    "    1869.1333333333,\n",
    "    3335.5666666667,\n",
    "    3593.6,\n",
    "    3663.55,\n",
    "    1862.9333333333,\n",
    "    3038.9333333333,\n",
    "    2272.6833333333,\n",
    "    3685.2833333333,\n",
    "    1624.25,\n",
    "    2499.4833333333,\n",
    "    2753.5333333333,\n",
    "    4086.75,\n",
    "    1985.7833333333,\n",
    "    2028.6333333333,\n",
    "    1795.9833333333,\n",
    "    4861.2333333333,\n",
    "    2674.3333333333,\n",
    "    2813.45,\n",
    "    2089.5333333333,\n",
    "    3347.8166666667,\n",
    "    2094.6833333333,\n",
    "    3214.05,\n",
    "    5671.5333333333,\n",
    "    4496.6166666667,\n",
    "    2785.85,\n",
    "    4214.55,\n",
    "    3881.2,\n",
    "    3225.1666666667,\n",
    "    3606.4,\n",
    "    3362.9333333333,\n",
    "    1991.9333333333,\n",
    "    3489.7833333333,\n",
    "    4998.7,\n",
    "    4924.5333333333,\n",
    "    4428.2,\n",
    "    3217.5666666667,\n",
    "    2734.7333333333,\n",
    "    3514.6666666667,\n",
    "    4107.65,\n",
    "    4176.25,\n",
    "    5083.7833333333,\n",
    "\n",
    "    3956.5166666667,\n",
    "    12199.25\n",
    "]\n",
    "\n",
    "loc = [\n",
    "    27,\n",
    "    35,\n",
    "    38,\n",
    "    45,\n",
    "    54,\n",
    "    55,\n",
    "    62,\n",
    "    74,\n",
    "    78,\n",
    "    85,\n",
    "    86,\n",
    "    87,\n",
    "    87,\n",
    "    88,\n",
    "    104,\n",
    "    105,\n",
    "    112,\n",
    "    134,\n",
    "    134,\n",
    "    136,\n",
    "    138,\n",
    "    140,\n",
    "    141,\n",
    "    146,\n",
    "    147,\n",
    "    150,\n",
    "    151,\n",
    "    152,\n",
    "    153,\n",
    "    162,\n",
    "    167,\n",
    "    167,\n",
    "    167,\n",
    "    167,\n",
    "    170,\n",
    "    173,\n",
    "    180,\n",
    "    183,\n",
    "    195,\n",
    "    212,\n",
    "    223,\n",
    "    225,\n",
    "    235,\n",
    "    309,\n",
    "    310,\n",
    "    311,\n",
    "    369,\n",
    "    401,\n",
    "    577,\n",
    "\n",
    "    825,\n",
    "    1293\n",
    "]\n",
    "\n",
    "oyente_overhead = np.array(overhead_oyente)\n",
    "remix_overhead = np.array(overhead_remix)\n",
    "our_overhead = np.array(overhead_our)\n",
    "linesofcode = np.array(loc)\n",
    "contract_no = np.arange(1,52)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig_size = plt.rcParams[\"figure.figsize\"]\n",
    "fig_size[0] = 13\n",
    "fig_size[1] = 4.2\n",
    "plt.rcParams[\"figure.figsize\"] = fig_size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 936x302.4 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax1 = plt.subplots()\n",
    "\n",
    "plt.xticks(contract_no)\n",
    "plt.xlim(0, 52);\n",
    "\n",
    "p1,=ax1.plot(contract_no, oyente_overhead, color='#0992f4', marker='s', label='Oyente')\n",
    "p2,=ax1.plot(contract_no, remix_overhead,  color='#f46842', marker='o', label='Remix')\n",
    "p3,=ax1.plot(contract_no, our_overhead,    color='#3b9329', marker='^', label='Our Method')\n",
    "\n",
    "ax1.set_xlabel('Contract # sorted by line of code')\n",
    "# Make the y-axis label, ticks and tick labels match the line color.\n",
    "ax1.set_ylabel('Analysis Time (ms)')\n",
    "#ax1.tick_params('y', colors='b')\n",
    "plt.legend(loc='upper left')\n",
    "\n",
    "ax2 = ax1.twinx()\n",
    "p4,=ax2.plot(contract_no, linesofcode, color=\"grey\", marker='.', linewidth=0.5, label='Line of Code')\n",
    "ax2.set_ylabel('Lines of code',color='grey')\n",
    "ax2.tick_params('y', colors='grey')\n",
    "\n",
    "lines = [p1,p2,p3,p4]\n",
    "plt.legend(lines, [l.get_label() for l in lines], loc='upper left')\n",
    "\n",
    "fig.tight_layout()\n",
    "plt.savefig('overhead-with-loc.png',dpi=800)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

